Neutrino absorption in two-flavor color-superconducting quark matter

We calculate the absorption mean free paths of electron and muon neutrinos in two-flavor color-superconducting (2SC) quark matter in the density and temperature range that is relevant to binary neutron star mergers. We model the strong interaction between quarks using a Nambu--Jona-Lasinio model, performing calculations self-consistently in the mean-field approximation. Since the 2SC gap is large we restrict our analysis to the contribution of unpaired quarks. We find that at low temperatures absorption by a down quark $\nu+d \to u+e^-/\mu^-$ is kinematically not allowed, so absorption by a strange quark $\nu+s \to u+e^-/\mu^-$ dominates the mean free path. As temperature or neutrino energy rises, the $d$ quark absorption channel becomes active, and the mean free path shrinks. We find that in equilibrated 2SC matter with an electron lepton fraction $Y_{L_e}=0.1$, the neutrinos form a degenerate gas with a mean free path of meters or less, independent of the temperature.

==> anc/Fig10_top_blue_band.dat <==
mu	T_MeV	E_left_95	E_mean	E_right_95
350	1	4.51417038e+01	1.15818802e+02	1.53406951e+02
350	2	4.51181859e+01	1.15854381e+02	1.54511654e+02
350	3	4.50789525e+01	1.15913648e+02	1.56101421e+02
350	4	4.50239484e+01	1.15996557e+02	1.58019356e+02
350	5	4.49530977e+01	1.16103049e+02	1.60188652e+02
350	6	4.48663108e+01	1.16233071e+02	1.62564378e+02
350	7	4.47634905e+01	1.16386590e+02	1.65117277e+02
350	8	4.46445583e+01	1.16563654e+02	1.67826956e+02
350	9	4.45095131e+01	1.16764504e+02	1.70678638e+02
350	10	4.43585273e+01	1.16989767e+02	1.73661516e+02
350	11	4.41920650e+01	1.17240664e+02	1.76767910e+02
350	12	4.40109822e+01	1.17519182e+02	1.79992744e+02
350	13	4.38165905e+01	1.17828148e+02	1.83333166e+02
350	14	4.36106686e+01	1.18171206e+02	1.86788157e+02
350	15	4.33954330e+01	1.18552705e+02	1.90358150e+02
350	16	4.31734731e+01	1.18977533e+02	1.94044631e+02
350	17	4.29476703e+01	1.19450926e+02	1.97849770e+02
350	18	4.27211294e+01	1.19978320e+02	2.01776139e+02
350	19	4.24969781e+01	1.20564904e+02	2.05826112e+02
350	20	4.22785072e+01	1.21215987e+02	2.10002246e+02
350	21	4.20688715e+01	1.21936329e+02	2.14306473e+02
350	22	4.18711405e+01	1.22730304e+02	2.18740275e+02
350	23	4.16882028e+01	1.23601716e+02	2.23304479e+02
350	24	4.15227614e+01	1.24553826e+02	2.27999304e+02
350	25	4.13772824e+01	1.25589276e+02	2.32824285e+02
350	26	4.12538604e+01	1.26709822e+02	2.37778013e+02
350	27	4.11544641e+01	1.27916918e+02	2.42858805e+02
350	28	4.10806538e+01	1.29211120e+02	2.48064075e+02
350	29	4.10337168e+01	1.30592420e+02	2.53390735e+02
350	30	4.10146399e+01	1.32060215e+02	2.58835180e+02
350	31	4.10241359e+01	1.33613386e+02	2.64393405e+02
350	32	4.10626218e+01	1.35250284e+02	2.70061002e+02
350	33	4.11302592e+01	1.36968830e+02	2.75833283e+02
350	34	4.12269903e+01	1.38766612e+02	2.81705398e+02
350	35	4.13525361e+01	1.40640891e+02	2.87672342e+02
350	36	4.15064200e+01	1.42588669e+02	2.93729024e+02
350	37	4.16879917e+01	1.44606736e+02	2.99870326e+02
350	38	4.18965133e+01	1.46691856e+02	3.06091279e+02
350	39	4.21310940e+01	1.48840632e+02	3.12386924e+02
350	40	4.23907689e+01	1.51049666e+02	3.18752460e+02
350	41	4.26745111e+01	1.53315575e+02	3.25183257e+02
350	42	4.29812516e+01	1.55635030e+02	3.31674879e+02
350	43	4.33098994e+01	1.58004786e+02	3.38223104e+02
350	44	4.36593579e+01	1.60421705e+02	3.44823935e+02
350	45	4.40285395e+01	1.62882779e+02	3.51473610e+02
350	46	4.44163775e+01	1.65385140e+02	3.58168607e+02
350	47	4.48218430e+01	1.67926088e+02	3.64905653e+02
350	48	4.52439176e+01	1.70503028e+02	3.71681654e+02
350	49	4.56816693e+01	1.73113604e+02	3.78493825e+02
350	50	4.61341865e+01	1.75755571e+02	3.85339545e+02
350	51	4.66006146e+01	1.78426849e+02	3.92216412e+02
350	52	4.70801519e+01	1.81125518e+02	3.99122224e+02
350	53	4.75720484e+01	1.83849800e+02	4.06054961e+02
350	54	4.80756048e+01	1.86598057e+02	4.13012776e+02
350	55	4.85901721e+01	1.89368785e+02	4.19993982e+02
350	56	4.91151484e+01	1.92160599e+02	4.26997036e+02
350	57	4.96499769e+01	1.94972231e+02	4.34020534e+02
350	58	5.01941312e+01	1.97802496e+02	4.41063171e+02
350	59	5.07471750e+01	2.00650395e+02	4.48123844e+02
350	60	5.13086308e+01	2.03514879e+02	4.55201417e+02
400	1	4.34987867e+01	1.11605986e+02	1.47854089e+02
400	2	4.34754742e+01	1.11645711e+02	1.48995961e+02
400	3	4.34367912e+01	1.11712417e+02	1.50627842e+02
400	4	4.33825655e+01	1.11805750e+02	1.52591621e+02
400	5	4.33129532e+01	1.11926232e+02	1.54811203e+02
400	6	4.32295450e+01	1.12078054e+02	1.57247118e+02
400	7	4.31324019e+01	1.12261509e+02	1.59870445e+02
400	8	4.30223651e+01	1.12478851e+02	1.62663471e+02
400	9	4.29006287e+01	1.12733135e+02	1.65614758e+02
400	10	4.27677821e+01	1.13025734e+02	1.68714149e+02
400	11	4.26246162e+01	1.13358295e+02	1.71954157e+02
400	12	4.24722142e+01	1.13732887e+02	1.75329443e+02
400	13	4.23125692e+01	1.14153447e+02	1.78838117e+02
400	14	4.21477305e+01	1.14623640e+02	1.82478739e+02
400	15	4.19807934e+01	1.15149249e+02	1.86252998e+02
400	16	4.18152395e+01	1.15736551e+02	1.90163519e+02
400	17	4.16546134e+01	1.16391567e+02	1.94212832e+02
400	18	4.15034633e+01	1.17122313e+02	1.98405954e+02
400	19	4.13662543e+01	1.17936232e+02	2.02747230e+02
400	20	4.12466272e+01	1.18838542e+02	2.07238412e+02
400	21	4.11493269e+01	1.19836767e+02	2.11883933e+02
400	22	4.10781594e+01	1.20936041e+02	2.16685440e+02
400	23	4.10369182e+01	1.22141316e+02	2.21644386e+02
400	24	4.10282026e+01	1.23454761e+02	2.26759114e+02
400	25	4.10548130e+01	1.24878978e+02	2.32028572e+02
400	26	4.11185162e+01	1.26414298e+02	2.37449297e+02
400	27	4.12205636e+01	1.28060012e+02	2.43016868e+02
400	28	4.13615277e+01	1.29814072e+02	2.48725613e+02
400	29	4.15415557e+01	1.31673689e+02	2.54569310e+02
400	30	4.17596305e+01	1.33633799e+02	2.60539539e+02
400	31	4.20153314e+01	1.35690848e+02	2.66629824e+02
400	32	4.23064756e+01	1.37837808e+02	2.72830222e+02
400	33	4.26319145e+01	1.40070086e+02	2.79133716e+02
400	34	4.29890388e+01	1.42380294e+02	2.85530566e+02
400	35	4.33755724e+01	1.44761997e+02	2.92012323e+02
400	36	4.37894731e+01	1.47209472e+02	2.98571528e+02
400	37	4.42280264e+01	1.49715831e+02	3.05199710e+02
400	38	4.46888890e+01	1.52275151e+02	3.11889608e+02
400	39	4.51694640e+01	1.54881174e+02	3.18633786e+02
400	40	4.56676226e+01	1.57528750e+02	3.25426116e+02
400	41	4.61812118e+01	1.60212819e+02	3.32260692e+02
400	42	4.67079963e+01	1.62928283e+02	3.39131682e+02
400	43	4.72461711e+01	1.65671010e+02	3.46034351e+02
400	44	4.77940027e+01	1.68437102e+02	3.52964287e+02
400	45	4.83499249e+01	1.71223073e+02	3.59917569e+02
400	46	4.89125646e+01	1.74025881e+02	3.66890793e+02
400	47	4.94806011e+01	1.76842649e+02	3.73880771e+02
400	48	5.00530340e+01	1.79671175e+02	3.80885045e+02
400	49	5.06289259e+01	1.82509416e+02	3.87901356e+02
400	50	5.12073064e+01	1.85355304e+02	3.94927446e+02
400	51	5.17877840e+01	1.88207921e+02	4.01962247e+02
400	52	5.23695527e+01	1.91065568e+02	4.09003922e+02
400	53	5.29522401e+01	1.93927404e+02	4.16051516e+02
400	54	5.35354888e+01	1.96792632e+02	4.23104132e+02
400	55	5.41190282e+01	1.99660634e+02	4.30161064e+02
400	56	5.47026657e+01	2.02530951e+02	4.37221771e+02
400	57	5.52862265e+01	2.05403166e+02	4.44285768e+02
400	58	5.58697657e+01	2.08277305e+02	4.51353013e+02
400	59	5.64532186e+01	2.11153169e+02	4.58423247e+02
400	60	5.70365704e+01	2.14030661e+02	4.65496313e+02
450	1	4.71305269e+01	1.20918713e+02	1.60130509e+02
450	2	4.71432189e+01	1.21043031e+02	1.61314826e+02
450	3	4.71557307e+01	1.21227862e+02	1.63029983e+02
450	4	4.71628507e+01	1.21459642e+02	1.65101734e+02
450	5	4.71624367e+01	1.21732665e+02	1.67445488e+02
450	6	4.71535281e+01	1.22044257e+02	1.70012434e+02
450	7	4.71358675e+01	1.22393531e+02	1.72771758e+02
450	8	4.71098049e+01	1.22781126e+02	1.75703370e+02
450	9	4.70762793e+01	1.23209115e+02	1.78794347e+02
450	10	4.70367804e+01	1.23680840e+02	1.82036807e+02
450	11	4.69932999e+01	1.24200706e+02	1.85426500e+02
450	12	4.69483166e+01	1.24774056e+02	1.88961922e+02
450	13	4.69047596e+01	1.25407002e+02	1.92643613e+02
450	14	4.68659466e+01	1.26106220e+02	1.96473564e+02
450	15	4.68354911e+01	1.26878692e+02	2.00454667e+02
450	16	4.68171946e+01	1.27731446e+02	2.04590229e+02
450	17	4.68148995e+01	1.28671217e+02	2.08883458e+02
450	18	4.68323408e+01	1.29704145e+02	2.13337025e+02
450	19	4.68730110e+01	1.30835507e+02	2.17952719e+02
450	20	4.69400336e+01	1.32069497e+02	2.22731173e+02
450	21	4.70360548e+01	1.33409045e+02	2.27671671e+02
450	22	4.71631802e+01	1.34855755e+02	2.32772095e+02
450	23	4.73229164e+01	1.36409843e+02	2.38028895e+02
450	24	4.75161675e+01	1.38070202e+02	2.43437197e+02
450	25	4.77432441e+01	1.39834489e+02	2.48990932e+02
450	26	4.80038957e+01	1.41699244e+02	2.54683008e+02
450	27	4.82972986e+01	1.43659908e+02	2.60505349e+02
450	28	4.86224403e+01	1.45711717e+02	2.66449921e+02
450	29	4.89776072e+01	1.47848563e+02	2.72507449e+02
450	30	4.93610047e+01	1.50064400e+02	2.78669000e+02
450	31	4.97704576e+01	1.52352572e+02	2.84925220e+02
450	32	5.02038751e+01	1.54706834e+02	2.91267462e+02
450	33	5.06589241e+01	1.57120621e+02	2.97686950e+02
450	34	5.11332921e+01	1.59587611e+02	3.04175390e+02
450	35	5.16246812e+01	1.62101698e+02	3.10724912e+02
450	36	5.21308611e+01	1.64657086e+02	3.17328161e+02
450	37	5.26497243e+01	1.67248390e+02	3.23978384e+02
450	38	5.31792273e+01	1.69870498e+02	3.30669257e+02
450	39	5.37175233e+01	1.72518831e+02	3.37395156e+02
450	40	5.42627993e+01	1.75188987e+02	3.44150750e+02
450	41	5.48135465e+01	1.77877296e+02	3.50931590e+02
450	42	5.53683088e+01	1.80580277e+02	3.57733506e+02
450	43	5.59258034e+01	1.83294882e+02	3.64552858e+02
450	44	5.64848955e+01	1.86018430e+02	3.71386460e+02
450	45	5.70445955e+01	1.88748592e+02	3.78231548e+02
450	46	5.76040444e+01	1.91483353e+02	3.85085734e+02
450	47	5.81625219e+01	1.94221023e+02	3.91947010e+02
450	48	5.87193939e+01	1.96960118e+02	3.98813619e+02
450	49	5.92741881e+01	1.99699514e+02	4.05684206e+02
450	50	5.98264493e+01	2.02438142e+02	4.12557497e+02
450	51	6.03760144e+01	2.05175548e+02	4.19432880e+02
450	52	6.09225264e+01	2.07910896e+02	4.26309358e+02
450	53	6.14658920e+01	2.10643898e+02	4.33186519e+02
450	54	6.20060401e+01	2.13374318e+02	4.40064015e+02
450	55	6.25429623e+01	2.16102055e+02	4.46941646e+02
450	56	6.30767071e+01	2.18827126e+02	4.53819338e+02
450	57	6.36073792e+01	2.21549662e+02	4.60697144e+02
450	58	6.41350933e+01	2.24269820e+02	4.67575142e+02
450	59	6.46600525e+01	2.26987930e+02	4.74453595e+02
450	60	6.51824558e+01	2.29704314e+02	4.81332759e+02


==> anc/Fig1_mu_T_dashed.dat <==
# mu_B T
0.000056 39112.790742
0.000075 29005.645436
0.000100 21532.297563
0.000132 15990.970187
0.000173 11891.292236
0.000226 8846.133868
0.000296 6588.093157
0.000386 4912.025329
0.000502 3670.681646
0.000651 2746.817127
0.000845 2059.515942
0.001100 1548.624081
0.001432 1167.409037
0.001869 882.933007
0.002444 670.310842
0.003206 511.129651
0.004214 391.742429
0.005553 302.037948
0.007332 234.511316
0.009695 183.593467
0.012833 145.149864
0.016991 116.110224
0.022486 94.177563
0.029719 77.682080
0.039187 65.369884
0.051495 56.324758
0.067360 49.895139
0.087605 45.628937
0.113131 43.237443
0.144859 42.571997
0.183609 43.590872
0.229908 46.340650
0.283746 50.863744
0.344370 57.090711
0.410309 64.679589
0.479624 72.896916
0.550433 80.649251
0.621189 86.672155
0.690827 89.849834
0.758703 89.529666
0.824466 85.698944
0.887939 78.950740
0.949044 70.263019
1.007762 60.709644
1.064115 51.222924
1.118153 42.467057
1.169944 34.819185
1.219569 28.415883
1.267111 23.227083
1.312668 19.124623
1.356324 15.939240
1.398167 13.494574
1.438284 11.628760
1.476757 10.204524
1.513666 9.111852
1.549089 8.266164
1.583100 7.604256
1.615770 7.079660
1.647171 6.658459
1.677368 6.315892
1.706428 6.033765
1.734412 5.798642
1.761383 5.600472
1.787399 5.431665
1.812516 5.286434
1.836789 5.160314
1.860269 5.049827
1.883007 4.952236
1.905049 4.865372
1.926441 4.787498
1.947226 4.717212
1.967444 4.653360
1.987134 4.595021
2.006331 4.541427
2.025070 4.491934
2.043381 4.446011
2.061296 4.403209
2.078842 4.363152
2.096044 4.325519
2.112928 4.290035
2.129516 4.256469
2.145829 4.224617
2.161887 4.194306
2.177708 4.165384
2.193309 4.137720
2.208706 4.111198
2.223914 4.085717
2.238947 4.061187
2.253816 4.037528
2.268535 4.014673
2.283114 3.992556
2.297563 3.971122
2.311891 3.950321
2.326109 3.930109
2.340223 3.910443
2.354242 3.891289
2.368173 3.872612
2.382022 3.854383
2.395795 3.836573
2.409499 3.819159
2.423139 3.802117
2.436720 3.785426
2.450246 3.769067
2.463722 3.753023
2.477153 3.737273
2.490542 3.721808
2.503892 3.706618
2.517208 3.691682
2.530491 3.676991
2.543746 3.662537
2.556976 3.648304
2.570182 3.634286
2.583367 3.620475
2.596535 3.606859
2.609686 3.593435
2.622824 3.580194
2.635949 3.567129
2.649065 3.554234
2.662172 3.541504
2.675273 3.528933
2.688369 3.516517
2.701462 3.504250
2.714553 3.492127
2.727643 3.480146
2.740735 3.468301
2.753828 3.456590
2.766925 3.445008
2.780027 3.433553
2.793134 3.422222
2.806248 3.411011
2.819370 3.399919
2.832501 3.388942
2.845642 3.378078
2.858794 3.367324
2.871957 3.356680
2.885133 3.346143
2.898322 3.335711
2.911525 3.325382
2.924744 3.315154
2.937978 3.305026
2.951229 3.294997
2.964497 3.285065
2.977783 3.275229
2.991088 3.265487
3.004412 3.255838
3.017757 3.246282
3.031121 3.236816
3.044508 3.227440
3.057916 3.218153
3.071346 3.208953
3.084799 3.199840
3.098276 3.190814
3.111777 3.181872
3.125302 3.173014
3.138853 3.164239
3.152429 3.155546
3.166031 3.146935
3.179659 3.138342
3.193314 3.129952
3.206996 3.121580
3.220705 3.113285
3.234443 3.105068
3.248209 3.096926
3.262003 3.088860
3.275826 3.080868
3.289678 3.072949
3.303560 3.065103
3.317471 3.057329
3.331413 3.049625
3.345384 3.041992
3.359386 3.034428
3.373419 3.026932
3.387483 3.019503


==> anc/Fig1_mu_T_solid.dat <==
# mu_B T
865.500000 51.000000
867.000000 55.000000
868.500000 58.500000
870.000000 61.500000
871.500000 64.500000
873.000000 67.500000
874.500000 70.500000
876.000000 73.000000
877.500000 75.500000
879.000000 77.500000
880.500000 79.500000
882.000000 81.500000
883.500000 83.000000
885.000000 85.000000
886.500000 86.500000
888.000000 87.500000
889.500000 89.000000
891.000000 90.500000
892.500000 91.000000
894.000000 92.000000
895.500000 93.000000
897.000000 94.000000
898.500000 95.000000
900.000000 95.500000
901.500000 96.500000
903.000000 97.500000
904.500000 98.500000
906.000000 99.000000
907.500000 100.000000
909.000000 100.500000
910.500000 101.500000
912.000000 102.000000
913.500000 103.000000
915.000000 103.500000
916.500000 104.000000
918.000000 105.000000
919.500000 105.500000
921.000000 106.000000
922.500000 106.500000
924.000000 107.000000
925.500000 107.500000
927.000000 108.000000
928.500000 108.500000
930.000000 109.000000
931.500000 109.500000
933.000000 110.000000
934.500000 110.500000
936.000000 111.000000
937.500000 111.500000
939.000000 112.000000
940.500000 112.500000
943.500000 113.000000
945.000000 113.500000
946.500000 114.000000
949.500000 114.500000
951.000000 115.000000
952.500000 115.500000
955.500000 116.000000
957.000000 116.500000
960.000000 117.000000
963.000000 117.500000
964.500000 118.000000
967.500000 118.500000
970.500000 119.000000
973.500000 119.500000
976.500000 120.000000
979.500000 120.500000
984.000000 121.000000
987.000000 121.500000
991.500000 122.000000
994.500000 122.500000
999.000000 123.000000
1003.500000 123.500000
1009.500000 124.000000
1014.000000 124.500000
1020.000000 125.000000
1026.000000 125.500000
1033.500000 126.000000
1041.000000 126.500000
1048.500000 127.000000
1057.500000 127.500000
1068.000000 128.000000
1080.000000 128.500000
1093.500000 129.000000
1108.500000 129.500000
1125.000000 130.000000
1143.000000 130.500000
1165.500000 131.000000
1189.500000 131.500000
1215.000000 132.000000
1245.000000 132.500000
1276.500000 133.000000
1311.000000 133.500000
1347.000000 134.000000
1387.500000 134.500000
1429.500000 135.000000
1474.500000 135.500000
1500.000000 135.500000


==> anc/Fig1_n_T_dashed.dat <==
# n_B T
0.149889 51.000000
0.196444 55.000000
0.244509 58.500000
0.291670 61.500000
0.344394 64.500000
0.402341 67.500000
0.465403 70.500000
0.523583 73.000000
0.585271 75.500000
0.639447 77.500000
0.695826 79.500000
0.754124 81.500000
0.802735 83.000000
0.864137 85.000000
0.914929 86.500000
0.954424 87.500000
1.006549 89.000000
1.059448 90.500000
1.088243 91.000000
1.129572 92.000000
1.171148 93.000000
1.212925 94.000000
1.254861 95.000000
1.284683 95.500000
1.326816 96.500000
1.369006 97.500000
1.411224 98.500000
1.441210 99.000000
1.483418 100.000000
1.513373 100.500000
1.555499 101.500000
1.585366 102.000000
1.627354 103.000000
1.657089 103.500000
1.686751 104.000000
1.728461 105.000000
1.757940 105.500000
1.787326 106.000000
1.816614 106.500000
1.845798 107.000000
1.874874 107.500000
1.903838 108.000000
1.932688 108.500000
1.961419 109.000000
1.990030 109.500000
2.018519 110.000000
2.046883 110.500000
2.075123 111.000000
2.103236 111.500000
2.131223 112.000000
2.159083 112.500000
2.202464 113.000000
2.229942 113.500000
2.257295 114.000000
2.299667 114.500000
2.326638 115.000000
2.353487 115.500000
2.394848 116.000000
2.421325 116.500000
2.461938 117.000000
2.502057 117.500000
2.527937 118.000000
2.567336 118.500000
2.606262 119.000000
2.644726 119.500000
2.682741 120.000000
2.720320 120.500000
2.769811 121.000000
2.806347 121.500000
2.854303 122.000000
2.889895 122.500000
2.936463 123.000000
2.982262 123.500000
3.038051 124.000000
3.082243 124.500000
3.136036 125.000000
3.188844 125.500000
3.250426 126.000000
3.310797 126.500000
3.370143 127.000000
3.437601 127.500000
3.512789 128.000000
3.595439 128.500000
3.685425 129.000000
3.782761 129.500000
3.887586 130.000000
4.000140 130.500000
4.137080 131.000000
4.282505 131.500000
4.436974 132.000000
4.617669 132.500000
4.808862 133.000000
5.019701 133.500000
5.242463 134.000000
5.495397 134.500000
5.761968 135.000000
6.051884 135.500000


==> anc/Fig1_n_T_solid1.dat <==
# n_B T
3.349158 0.000000
3.365988 5.000000
3.385651 9.000000
3.405842 12.000000
3.425143 14.000000
3.445490 16.000000
3.466963 18.000000
3.485379 19.000000
3.508698 21.000000
3.528156 22.000000
3.553384 24.000000
3.573909 25.000000
3.594818 26.000000
3.616110 27.000000
3.637785 28.000000
3.659838 29.000000
3.682268 30.000000
3.705070 31.000000
3.767410 33.000000
3.791392 34.000000
3.815727 35.000000
3.856355 36.000000
3.881468 37.000000
3.906918 38.000000
3.948948 39.000000
3.991519 40.000000
4.018115 41.000000
4.061615 42.000000
4.105633 43.000000
4.133318 44.000000
4.178222 45.000000
4.223621 46.000000
4.269507 47.000000
4.315872 48.000000
4.362710 49.000000
4.410011 50.000000
4.457771 51.000000
4.505981 52.000000
4.554636 53.000000
4.603730 54.000000
4.671379 55.000000
4.721437 56.000000
4.771916 57.000000
4.841286 58.000000
4.892690 59.000000
4.944498 60.000000
5.015516 61.000000
5.087160 62.000000
5.140339 63.000000
5.213070 64.000000
5.267105 65.000000
5.340893 66.000000
5.415259 67.000000
5.470584 68.000000
5.545963 69.000000
5.621896 70.000000
5.698371 71.000000
5.775381 72.000000
5.852917 73.000000
5.930969 74.000000
6.009531 75.000000
6.088592 76.000000
6.168146 77.000000
6.248184 78.000000
6.328698 79.000000
6.409681 80.000000
6.491126 81.000000
6.573024 82.000000
6.676352 83.000000
6.759206 84.000000
6.842490 85.000000
6.947400 86.000000
7.031586 87.000000
7.116182 88.000000
7.222576 89.000000
7.308026 90.000000
7.393867 91.000000
7.480098 92.000000
7.566703 93.000000
7.653689 94.000000
7.762737 95.000000
7.872250 96.000000
7.960416 97.000000
8.092631 98.000000
8.181578 99.000000
8.292810 100.000000
8.404465 101.000000
8.538576 102.000000
8.651099 103.000000
8.786159 104.000000
8.921704 105.000000
9.035494 106.000000
9.171938 107.000000
9.331168 108.000000
9.468572 109.000000
9.628849 110.000000
9.767179 111.000000
9.950975 112.000000
10.112821 113.000000
10.275179 114.000000
10.506054 115.000000
10.646829 116.000000
10.856315 117.000000
11.043667 118.000000
11.277360 119.000000
11.511852 120.000000
11.724127 121.000000
11.983206 122.000000
12.243189 123.000000
12.504079 124.000000
12.812417 125.000000
13.121935 126.000000
13.502967 127.000000
13.791523 128.000000
14.175528 129.000000
14.584913 130.000000
15.210785 131.000000
15.792699 132.000000
16.040459 133.000000
16.603096 134.000000
17.241874 135.000000
17.347088 136.000000


==> anc/Fig1_n_T_solid2.dat <==
# n_B T
4.249820 0.000000
4.269677 5.000000
4.284330 9.000000
4.295031 12.000000
4.307354 14.000000
4.318718 16.000000
4.329358 18.000000
4.345583 19.000000
4.355493 21.000000
4.371537 22.000000
4.380758 24.000000
4.396591 25.000000
4.412358 26.000000
4.428053 27.000000
4.443666 28.000000
4.459190 29.000000
4.474617 30.000000
4.489938 31.000000
4.543570 33.000000
4.558613 34.000000
4.573516 35.000000
4.611789 36.000000
4.626500 37.000000
4.641037 38.000000
4.679166 39.000000
4.717245 40.000000
4.731497 41.000000
4.769490 42.000000
4.807452 43.000000
4.821356 44.000000
4.859234 45.000000
4.897092 46.000000
4.934934 47.000000
4.972762 48.000000
5.010579 49.000000
5.048383 50.000000
5.086172 51.000000
5.123942 52.000000
5.161685 53.000000
5.199388 54.000000
5.262277 55.000000
5.300074 56.000000
5.337801 57.000000
5.401083 58.000000
5.438874 59.000000
5.476527 60.000000
5.540261 61.000000
5.604138 62.000000
5.641923 63.000000
5.706121 64.000000
5.743762 65.000000
5.808271 66.000000
5.872954 67.000000
5.910366 68.000000
5.975310 69.000000
6.040419 70.000000
6.105691 71.000000
6.171120 72.000000
6.236699 73.000000
6.302413 74.000000
6.368243 75.000000
6.434163 76.000000
6.500137 77.000000
6.566115 78.000000
6.632025 79.000000
6.697767 80.000000
6.763188 81.000000
6.828042 82.000000
6.927296 83.000000
6.992275 84.000000
7.055879 85.000000
7.156825 86.000000
7.219626 87.000000
7.277139 88.000000
7.382106 89.000000
7.485135 90.000000
7.587267 91.000000
7.688940 92.000000
7.790393 93.000000
7.891769 94.000000
7.993166 95.000000
8.094646 96.000000
8.196257 97.000000
8.298029 98.000000
8.432790 99.000000
8.534919 100.000000
8.668198 101.000000
8.770953 102.000000
8.903759 103.000000
9.036142 104.000000
9.168346 105.000000
9.300529 106.000000
9.459825 107.000000
9.592020 108.000000
9.750780 109.000000
9.883429 110.000000
10.042266 111.000000
10.226576 112.000000
10.385459 113.000000
10.569619 114.000000
10.753826 115.000000
10.938216 116.000000
11.122887 117.000000
11.332339 118.000000
11.542048 119.000000
11.776344 120.000000
12.010965 121.000000
12.246029 122.000000
12.505685 123.000000
12.789926 124.000000
13.074794 125.000000
13.384402 126.000000
13.718860 127.000000
14.054294 128.000000
14.438923 129.000000
14.848971 130.000000
15.284701 131.000000
15.819118 132.000000
16.283015 133.000000
16.846609 134.000000


==> anc/Fig2_Y_d.dat <==
# n_B Y_d
0.001689 0.666710
0.007969 0.666591
0.019507 0.666552
0.032481 0.665918
0.051446 0.665508
0.075723 0.665060
0.104925 0.666424
0.143430 0.663890
0.188401 0.663167
0.241301 0.662343
0.301714 0.661429
0.368317 0.660445
0.439130 0.659402
0.511926 0.658329
0.584748 0.657249
0.656204 0.656177
0.725434 0.655121
0.791944 0.654095
0.856195 0.652994
0.919314 0.651637
0.980194 0.650233
1.038594 0.648918
1.094512 0.647486
1.147983 0.646177
1.199105 0.644920
1.247986 0.643716
1.294966 0.642559
1.339461 0.641470
1.382272 0.640427
1.423270 0.639433
1.462522 0.638490
1.500153 0.637594
1.536236 0.636745
1.570853 0.635940
1.666668 0.633776
1.696167 0.633133
1.724558 0.632525
1.751881 0.631812
1.778267 0.631412
1.803707 0.630902
1.828279 0.630421
1.852036 0.629969
1.875028 0.629543
1.897309 0.629142
1.918920 0.628763
1.939907 0.628407
1.960313 0.628072
1.980176 0.627756
1.999536 0.627457
2.018423 0.627176
2.036872 0.626911
2.054913 0.626660
2.072576 0.626424
2.089879 0.626198
2.106873 0.625989
2.123553 0.625789
2.139952 0.625600
2.156087 0.625421
2.171980 0.625251
2.187650 0.625090
2.203110 0.624937
2.218359 0.624793
2.233349 0.624657
2.248377 0.624523
2.263141 0.624397
2.277758 0.624279
2.292244 0.624165
2.306607 0.624056
2.320853 0.623954
2.334995 0.623854
2.349038 0.623759
2.362990 0.623669
2.376858 0.623582
2.390648 0.623499
2.404366 0.623419
2.418017 0.623343
2.431603 0.623270
2.445140 0.623199
2.458621 0.623131
2.472056 0.623065
2.485443 0.623003
2.498792 0.622942
2.512104 0.622884
2.525381 0.622827
2.538630 0.622772
2.551847 0.622720
2.565040 0.622669
2.578212 0.622620
2.591362 0.622573
2.604492 0.622526
2.617608 0.622482
2.630710 0.622438
2.643797 0.622398
2.656875 0.622356
2.669944 0.622316
2.683119 0.622218
2.696058 0.622240
2.709107 0.622204
2.722164 0.622172
2.735195 0.622135
2.748237 0.622101
2.761278 0.622068
2.774321 0.622036
2.787364 0.622005
2.800410 0.621975
2.813460 0.621946
2.826499 0.621916
2.839573 0.621889
2.852636 0.621861
2.865709 0.621834
2.878788 0.621808
2.891874 0.621783
2.904968 0.621757
2.918143 0.621731
2.931154 0.621709
2.944308 0.621685
2.957441 0.621662
2.970584 0.621640
2.983742 0.621617
2.996909 0.621595
3.010089 0.621574
3.023283 0.621552
3.036486 0.621532
3.049704 0.621512
3.062936 0.621492
3.076182 0.621472
3.089441 0.621453
3.102716 0.621434
3.116005 0.621416
3.129264 0.621394
3.142629 0.621379
3.156051 0.621323
3.169540 0.621247
3.183121 0.621140
3.196735 0.621024
3.210398 0.620897
3.224104 0.620760
3.237851 0.620613
3.251637 0.620458
3.265461 0.620295
3.279323 0.620125
3.293220 0.619949
3.307152 0.619766
3.321119 0.619578
3.335214 0.619397
3.349158 0.619184


==> anc/Fig2_Y_e.dat <==
# n_B Y_e
0.001689 0.000000
0.007969 0.000000
0.019507 0.000000
0.032481 0.000000
0.051446 0.000000
0.075723 0.000000
0.104925 0.009320
0.143430 0.008333
0.188401 0.010508
0.241301 0.012969
0.301714 0.015702
0.368317 0.018668
0.439130 0.021796
0.511926 0.025012
0.584748 0.028255
0.656204 0.031472
0.725434 0.034617
0.791944 0.037712
0.856195 0.040617
0.919314 0.043154
0.980194 0.045485
1.038594 0.047694
1.094512 0.049699
1.147983 0.051623
1.199105 0.053442
1.247986 0.055163
1.294966 0.056804
1.339461 0.058336
1.382272 0.059800
1.423270 0.061183
1.462522 0.062496
1.500153 0.063737
1.536236 0.064910
1.570853 0.066018
1.604082 0.067064
1.666668 0.068979
1.696167 0.069854
1.724558 0.070677
1.751881 0.071460
1.778267 0.072177
1.803707 0.072858
1.828279 0.073497
1.852036 0.074097
1.875028 0.074659
1.897309 0.075185
1.918920 0.075677
1.939907 0.076139
1.960313 0.076570
1.980176 0.076974
1.999536 0.077351
2.018423 0.077704
2.036872 0.078034
2.054913 0.078342
2.072576 0.078631
2.089879 0.078900
2.106873 0.079154
2.123553 0.079390
2.139952 0.079611
2.156087 0.079818
2.171980 0.080012
2.187650 0.080192
2.203110 0.080361
2.218359 0.080519
2.233349 0.080664
2.263141 0.080942
2.292244 0.081171
2.306607 0.081276
2.320853 0.081376
2.334995 0.081469
2.349038 0.081555
2.362990 0.081637
2.376858 0.081712
2.390648 0.081783
2.404366 0.081849
2.418017 0.081911
2.431603 0.081969
2.445140 0.082021
2.458621 0.082072
2.472056 0.082117
2.485443 0.082161
2.498792 0.082201
2.512104 0.082238
2.525381 0.082272
2.538630 0.082303
2.551847 0.082333
2.565040 0.082360
2.578212 0.082385
2.591362 0.082407
2.604492 0.082428
2.617608 0.082447
2.630710 0.082463
2.643797 0.082477
2.656875 0.082493
2.669944 0.082506
2.683119 0.082524
2.696058 0.082526
2.709107 0.082534
2.722164 0.082543
2.735195 0.082547
2.748237 0.082552
2.761278 0.082555
2.774321 0.082558
2.787364 0.082560
2.800410 0.082561
2.813460 0.082561
2.826499 0.082551
2.839573 0.082559
2.852636 0.082557
2.865709 0.082554
2.878788 0.082550
2.891874 0.082546
2.904968 0.082541
2.918143 0.082538
2.931154 0.082529
2.944308 0.082523
2.957441 0.082517
2.970584 0.082509
2.983742 0.082502
2.996909 0.082493
3.010089 0.082484
3.023283 0.082474
3.036486 0.082466
3.049704 0.082456
3.062936 0.082446
3.076182 0.082436
3.089441 0.082425
3.102716 0.082414
3.116005 0.082403
3.129264 0.082397
3.142629 0.082379
3.156051 0.082357
3.169540 0.082290
3.183121 0.082292
3.196735 0.082253
3.210398 0.082210
3.224104 0.082164
3.237851 0.082115
3.251637 0.082064
3.265461 0.082010
3.279323 0.081955
3.293220 0.081897
3.307152 0.081838
3.321119 0.081777
3.335214 0.081704
3.349158 0.081649


==> anc/Fig2_Y_mu.dat <==
# n_B Y_mu
0.001689 0.000000
0.007969 0.000000
0.019507 0.000000
0.032481 0.000000
0.051446 0.000000
0.075723 0.000000
0.104925 0.000000
0.143430 0.000000
0.188401 0.000000
0.241301 0.000000
0.301714 0.000000
0.368317 0.000000
0.439130 0.000000
0.511926 0.000000
0.584748 0.000000
0.656204 0.000000
0.725434 0.000000
0.791944 0.000000
0.856195 0.000000
0.919314 0.001934
0.980194 0.003815
1.038594 0.005834
1.094512 0.007842
1.147983 0.009845
1.199105 0.011798
1.247986 0.013688
1.294966 0.015519
1.339461 0.017095
1.382272 0.018922
1.423270 0.020514
1.462522 0.022034
1.500153 0.023480
1.536236 0.024856
1.570853 0.026162
1.604082 0.027402
1.666668 0.029692
1.696167 0.030748
1.724558 0.031748
1.751881 0.032702
1.778267 0.033590
1.803707 0.034436
1.828279 0.035237
1.852036 0.035995
1.875028 0.036712
1.897309 0.037390
1.918920 0.038032
1.939907 0.038640
1.960313 0.039215
1.980176 0.039761
1.999536 0.040277
2.018423 0.040768
2.036872 0.041233
2.054913 0.041676
2.072576 0.042097
2.089879 0.042495
2.106873 0.042878
2.123553 0.043241
2.139952 0.043588
2.156087 0.043919
2.171980 0.044235
2.187650 0.044537
2.203110 0.044827
2.218359 0.045103
2.233349 0.045366
2.248377 0.045626
2.263141 0.045869
2.277758 0.046108
2.292244 0.046335
2.306607 0.046553
2.320853 0.046765
2.334995 0.046969
2.349038 0.047166
2.362990 0.047357
2.376858 0.047540
2.390648 0.047720
2.404366 0.047892
2.418017 0.048061
2.431603 0.048223
2.445140 0.048381
2.458621 0.048535
2.472056 0.048685
2.485443 0.048831
2.498792 0.048973
2.512104 0.049111
2.525381 0.049248
2.538630 0.049377
2.551847 0.049506
2.565040 0.049632
2.578212 0.049755
2.591362 0.049875
2.604492 0.049992
2.617608 0.050108
2.630710 0.050220
2.643797 0.050329
2.656875 0.050439
2.669944 0.050546
2.683119 0.050658
2.696058 0.050752
2.709107 0.050853
2.722164 0.050954
2.735195 0.051050
2.748237 0.051145
2.761278 0.051239
2.774321 0.051332
2.787364 0.051423
2.800410 0.051513
2.813460 0.051601
2.826499 0.051680
2.839573 0.051774
2.852636 0.051860
2.865709 0.051943
2.878788 0.052025
2.891874 0.052107
2.904968 0.052187
2.918143 0.052268
2.931154 0.052343
2.944308 0.052422
2.957441 0.052498
2.970584 0.052574
2.983742 0.052648
2.996909 0.052722
3.010089 0.052795
3.023283 0.052866
3.036486 0.052938
3.049704 0.053008
3.062936 0.053078
3.076182 0.053148
3.089441 0.053216
3.102716 0.053283
3.116005 0.053350
3.129264 0.053421
3.142629 0.053482
3.156051 0.053539
3.169540 0.053605
3.183121 0.053634
3.196735 0.053676
3.210398 0.053714
3.224104 0.053749
3.237851 0.053781
3.251637 0.053811
3.265461 0.053839
3.279323 0.053864
3.293220 0.053888
3.307152 0.053909
3.321119 0.053929
3.335214 0.053938
3.349158 0.053962


==> anc/Fig2_Y_s.dat <==
# n_B Y_s
0.001689 0.000000
0.007969 0.000000
0.019507 -0.000000
0.032481 -0.000000
0.051446 0.000000
0.075723 0.000000
0.104925 0.000000
0.143430 -0.000000
0.188401 -0.000000
0.241301 0.000000
0.301714 0.000000
0.368317 0.000000
0.439130 -0.000000
0.511926 0.000000
0.584748 0.000000
0.656204 -0.000000
0.725434 -0.000000
0.791944 -0.000000
0.856195 0.000000
0.919314 -0.000000
0.980194 -0.000000
1.038594 0.000000
1.094512 0.000000
1.147983 -0.000000
1.199105 0.000000
1.247986 0.000000
1.294966 0.000000
1.339461 0.000000
1.382272 -0.000000
1.423270 -0.000000
1.462522 0.000000
1.500153 -0.000000
1.536236 -0.000000
1.570853 0.000000
1.604082 -0.000000
1.666668 0.000000
1.696167 0.000000
1.724558 0.000000
1.751881 0.000000
1.778267 0.000000
1.803707 -0.000000
1.828279 -0.000000
1.852036 -0.000000
1.875028 0.000000
1.897309 0.000000
1.918920 -0.000000
1.939907 0.000000
1.960313 -0.000000
1.980176 0.000000
1.999536 -0.000000
2.018423 0.000000
2.036872 0.000000
2.054913 0.000000
2.072576 -0.000000
2.089879 -0.000000
2.106873 -0.000000
2.123553 -0.000000
2.139952 0.000000
2.156087 0.000000
2.171980 0.000000
2.187650 -0.000000
2.203110 -0.000000
2.218359 -0.000000
2.233349 0.000000
2.248377 0.000000
2.263141 -0.000000
2.277758 0.000000
2.292244 -0.000000
2.306607 0.000000
2.320853 -0.000000
2.334995 -0.000000
2.349038 -0.000000
2.362990 -0.000000
2.376858 -0.000000
2.390648 -0.000000
2.404366 0.000000
2.418017 -0.000000
2.431603 -0.000000
2.445140 -0.000000
2.458621 -0.000000
2.472056 -0.000000
2.485443 0.000000
2.498792 0.000000
2.512104 -0.000000
2.525381 0.000000
2.538630 0.000000
2.551847 0.000000
2.565040 0.000000
2.578212 0.000000
2.591362 0.000000
2.604492 -0.000000
2.617608 0.000000
2.630710 0.000000
2.643797 -0.000000
2.656875 -0.000000
2.669944 -0.000000
2.683119 0.000000
2.696058 0.000000
2.709107 -0.000000
2.722164 -0.000000
2.735195 0.000000
2.748237 0.000000
2.761278 -0.000000
2.774321 0.000000
2.787364 -0.000000
2.800410 0.000000
2.813460 -0.000000
2.826499 -0.000000
2.839573 -0.000000
2.852636 0.000000
2.865709 -0.000000
2.878788 0.000000
2.891874 0.000000
2.904968 -0.000000
2.918143 0.000000
2.931154 0.000000
2.944308 -0.000000
2.957441 0.000000
2.970584 -0.000000
2.983742 0.000000
2.996909 -0.000000
3.010089 0.000000
3.023283 -0.000000
3.036486 -0.000000
3.049704 0.000000
3.062936 0.000000
3.076182 0.000000
3.089441 0.000000
3.102716 0.000000
3.116005 -0.000000
3.129264 0.000000
3.142629 0.000000
3.156051 0.000000
3.169540 0.000121
3.183121 0.000218
3.196735 0.000333
3.210398 0.000462
3.224104 0.000603
3.237851 0.000755
3.251637 0.000917
3.265461 0.001089
3.279323 0.001269
3.293220 0.001457
3.307152 0.001652
3.321119 0.001854
3.335214 0.002056
3.349158 0.002279


==> anc/Fig2_Y_u.dat <==
# n_B Y_u
0.001689 0.333290
0.007969 0.333409
0.019507 0.333448
0.032481 0.334094
0.051446 0.334486
0.075723 0.334925
0.104925 0.333576
0.143430 0.336109
0.188401 0.336833
0.241301 0.337657
0.301714 0.338571
0.368317 0.339555
0.439130 0.340599
0.511926 0.341672
0.584748 0.342751
0.656204 0.343823
0.725434 0.344880
0.791944 0.345905
0.856195 0.347006
0.919314 0.348363
0.980194 0.349767
1.038594 0.351082
1.094512 0.352514
1.147983 0.353822
1.199105 0.355080
1.247986 0.356284
1.294966 0.357441
1.339461 0.358530
1.382272 0.359573
1.423270 0.360568
1.462522 0.361510
1.500153 0.362406
1.536236 0.363255
1.570853 0.364060
1.604082 0.364821
1.666668 0.366224
1.696167 0.366867
1.724558 0.367475
1.751881 0.368188
1.778267 0.368588
1.803707 0.369098
1.828279 0.369579
1.852036 0.370031
1.875028 0.370457
1.897309 0.370858
1.918920 0.371237
1.939907 0.371593
1.960313 0.371928
1.980176 0.372244
1.999536 0.372545
2.018423 0.372824
2.036872 0.373089
2.054913 0.373340
2.072576 0.373576
2.089879 0.373802
2.106873 0.374011
2.123553 0.374211
2.139952 0.374400
2.156087 0.374579
2.171980 0.374749
2.187650 0.374910
2.203110 0.375063
2.218359 0.375207
2.233349 0.375343
2.248377 0.375477
2.263141 0.375603
2.277758 0.375721
2.292244 0.375835
2.306607 0.375944
2.320853 0.376047
2.334995 0.376146
2.349038 0.376241
2.362990 0.376331
2.376858 0.376418
2.390648 0.376500
2.404366 0.376580
2.418017 0.376657
2.431603 0.376730
2.445140 0.376801
2.458621 0.376869
2.472056 0.376935
2.485443 0.376997
2.498792 0.377058
2.512104 0.377116
2.525381 0.377173
2.538630 0.377227
2.551847 0.377280
2.565040 0.377331
2.578212 0.377380
2.591362 0.377427
2.604492 0.377474
2.617608 0.377518
2.630710 0.377562
2.643797 0.377602
2.656875 0.377644
2.669944 0.377684
2.683119 0.377782
2.696058 0.377760
2.709107 0.377796
2.722164 0.377828
2.735195 0.377866
2.748237 0.377899
2.761278 0.377932
2.774321 0.377964
2.787364 0.377995
2.800410 0.378025
2.813460 0.378054
2.826499 0.378084
2.839573 0.378111
2.852636 0.378139
2.865709 0.378166
2.878788 0.378192
2.891874 0.378218
2.904968 0.378243
2.918143 0.378269
2.931154 0.378291
2.944308 0.378315
2.957441 0.378338
2.970584 0.378361
2.983742 0.378383
2.996909 0.378405
3.010089 0.378426
3.023283 0.378447
3.036486 0.378468
3.049704 0.378488
3.062936 0.378508
3.076182 0.378528
3.089441 0.378547
3.102716 0.378566
3.116005 0.378584
3.129264 0.378606
3.142629 0.378621
3.156051 0.378632
3.169540 0.378632
3.183121 0.378642
3.196735 0.378643
3.210398 0.378641
3.224104 0.378638
3.237851 0.378632
3.251637 0.378625
3.265461 0.378616
3.279323 0.378606
3.293220 0.378595
3.307152 0.378582
3.321119 0.378569
3.335214 0.378547
3.349158 0.378537


==> anc/Fig3.dat <==
# n_B M_u M_d M_s mu_ub_tilde mu_db_tilde Delta_ud
0.001689 367.470130 367.424804 549.389858 362.710905 369.538504 6.505902
0.007969 366.808465 366.595885 549.058518 365.816607 372.523720 14.135136
0.019507 365.594855 365.076159 548.451434 365.036091 375.813714 22.144345
0.032481 364.228532 363.376134 547.774045 364.492534 378.426509 28.541889
0.051446 362.232203 360.894288 546.787427 362.712721 381.316379 35.928412
0.075723 359.675050 357.724845 545.532385 360.450610 384.138434 43.598990
0.104925 356.611649 353.907112 544.034114 353.960876 386.859555 51.350652
0.143430 352.524876 348.916523 542.074441 354.274588 389.448765 60.029729
0.188401 347.755538 343.080400 539.808984 350.233780 391.849993 68.809514
0.241301 342.119646 336.222576 537.173996 345.536259 394.014125 77.875529
0.301714 335.645095 328.394734 534.203085 340.231068 395.894269 87.069326
0.368317 328.453467 319.762705 530.973651 334.443792 397.465083 96.169740
0.439130 320.737090 310.575686 527.591692 328.364314 398.731009 104.951576
0.511926 312.720502 301.114909 524.169918 322.189536 399.724351 113.231225
0.584748 304.606060 291.627370 520.802260 316.084495 400.494995 120.901683
0.656204 296.541618 282.289425 517.551760 310.167631 401.094979 127.932518
0.725434 288.622335 273.210514 514.453944 304.508401 401.570446 134.343253
0.791944 280.907627 264.454032 511.526281 299.135796 401.960121 140.176150
0.856195 273.338108 255.961149 508.742954 294.095332 402.271938 145.540472
0.919314 265.759998 247.583255 506.049726 289.454162 402.485670 150.577843
0.980194 258.322591 239.462057 503.493233 285.135566 402.651465 155.234878
1.038594 251.075283 231.630276 501.081951 281.123907 402.837666 159.517208
1.094512 244.000425 224.086650 498.808047 277.348473 402.920563 163.491490
1.147983 237.132094 216.831875 496.671130 273.837299 403.047542 167.150882
1.199105 230.459432 209.855383 494.662718 270.557485 403.179703 170.535880
1.247986 223.978325 203.145452 492.775387 267.494053 403.321671 173.672541
1.294966 217.643395 196.652978 490.991318 264.612218 403.473723 176.599266
1.339461 211.576550 190.483250 489.336717 261.961857 403.647639 179.288620
1.382272 205.646815 184.509363 487.772109 259.469201 403.835976 181.806334
1.423270 199.892986 178.760926 486.302686 257.147075 404.042574 184.152204
1.462522 194.315410 173.232791 484.923812 254.981528 404.268107 186.339095
1.500153 188.905788 167.912144 483.629049 252.967161 404.513132 188.381222
1.536236 183.663308 162.793491 482.414064 251.094909 404.777856 190.289193
1.570853 178.585152 157.869712 481.274230 249.357245 405.062079 192.073251
1.604082 173.668963 153.134491 480.205288 247.746718 405.365404 193.742583
1.666668 164.311344 144.204527 478.263857 244.880216 406.028172 196.770239
1.696167 159.864658 139.998032 477.383805 243.611028 406.386551 198.143485
1.724558 155.569067 135.956294 476.559438 242.443505 406.762158 199.431791
1.751881 151.479258 132.128493 475.798080 241.322775 407.112986 200.632396
1.778267 147.419216 128.345267 475.064602 240.389262 407.562761 201.777625
1.803707 143.558033 124.764674 474.387816 239.492152 407.985995 202.846123
1.828279 139.834595 121.326714 473.754217 238.674506 408.423419 203.851635
1.852036 136.245822 118.026582 473.161101 237.931851 408.875068 204.798505
1.875028 132.787812 114.858869 472.605861 237.258949 409.339495 205.691032
1.897309 129.456291 111.818126 472.085967 236.652016 409.816400 206.533145
1.918920 126.247246 108.899217 471.599073 236.106635 410.304444 207.328532
1.939907 123.157250 106.097612 471.143074 235.618521 410.803726 208.080390
1.960313 120.181511 103.407803 470.715812 235.184635 411.313101 208.792012
1.980176 117.316672 100.825680 470.315409 234.800500 411.832389 209.466136
1.999536 114.557079 98.345162 469.939859 234.464106 412.360087 210.105796
2.018423 111.900653 95.963516 469.587701 234.170667 412.896344 210.713057
2.036872 109.342585 93.675480 469.257237 233.918742 413.440605 211.290410
2.054913 106.879126 91.477091 468.946990 233.704867 413.992119 211.839958
2.072576 104.505967 89.363852 468.655538 233.525776 414.550341 212.363746
2.089879 102.220316 87.332869 468.381678 233.379081 415.112198 212.863638
2.106873 100.016560 85.377963 468.123970 233.265546 415.685615 213.341022
2.123553 97.892752 83.497660 467.881511 233.179763 416.261390 213.797823
2.139952 95.845967 81.688549 467.653291 233.120543 416.842757 214.235177
2.156087 93.871711 79.946432 467.438225 233.086263 417.428241 214.654633
2.171980 91.967590 78.268733 467.235502 233.075416 418.018703 215.057250
2.187650 90.129865 76.651947 467.044217 233.086534 418.612764 215.444287
2.203110 88.356187 75.093595 466.863658 233.118032 419.210845 215.816696
2.218359 86.650962 73.596415 466.693766 233.169433 419.812439 216.174693
2.233349 85.034071 72.186917 466.536615 233.244317 420.419118 216.516230
2.248377 83.391150 70.742252 466.379398 233.320771 421.024709 216.855575
2.263141 81.845929 69.391302 466.235053 233.422063 421.634550 217.178579
2.277758 80.352753 68.087038 466.098394 233.534985 422.248023 217.490931
2.292244 78.907899 66.826364 465.968836 233.662925 422.863268 217.793586
2.306607 77.509603 65.607497 465.845945 233.804110 423.480648 218.087005
2.320853 76.156460 64.429074 465.729372 233.956376 424.100301 218.371725
2.334995 74.846228 63.288975 465.618673 234.119423 424.721559 218.648312
2.349038 73.576886 62.185419 465.513471 234.293495 425.344558 218.917235
2.362990 72.346977 61.116921 465.413467 234.476996 425.969018 219.178923
2.376858 71.154494 60.081858 465.318316 234.670046 426.594870 219.433827
2.390648 69.998384 59.079028 465.227749 234.871065 427.222333 219.682248
2.404366 68.876793 58.106825 465.141485 235.080541 427.850713 219.924615
2.418017 67.788511 57.164092 465.059277 235.297199 428.480358 220.161212
2.431603 66.733811 56.250820 464.981022 235.521602 429.111022 220.392235
2.445140 65.705874 55.361792 464.906075 235.752511 429.742178 220.618412
2.458621 64.709250 54.500069 464.834667 235.989365 430.374514 220.839525
2.472056 63.740596 53.663034 464.766437 236.232565 431.007431 221.056040
2.485443 62.799325 52.850071 464.701272 236.480567 431.641098 221.268086
2.498792 61.883933 52.059887 464.638935 236.734661 432.275356 221.475961
2.512104 60.993376 51.291546 464.579299 236.993413 432.910007 221.679828
2.525381 60.127131 50.544519 464.522221 237.256566 433.545165 221.879952
2.538630 59.283593 49.817421 464.467542 237.524647 434.180671 222.076458
2.551847 58.462748 49.110214 464.415169 237.796405 434.816709 222.269445
2.565040 57.663250 48.421713 464.364944 238.072177 435.452913 222.459115
2.578212 56.884280 47.751116 464.316814 238.351493 436.089469 222.645730
2.591362 56.125290 47.098004 464.270607 238.634419 436.726109 222.829251
2.604492 55.385361 46.461556 464.226253 238.921126 437.363509 223.009872
2.617608 54.664094 45.841388 464.183646 239.209811 438.000185 223.187720
2.630710 53.960299 45.236498 464.142731 239.502651 438.636983 223.363051
2.643797 53.273402 44.646393 464.103356 239.800003 439.274658 223.535748
2.656875 52.604175 44.071499 464.065585 240.095118 439.911450 223.705916
2.669944 51.950448 43.510190 464.029182 240.395086 440.548647 223.873784
2.683119 51.317480 42.967009 463.994470 240.664809 441.162397 224.040364
2.696058 50.688748 42.427411 463.960460 241.002529 441.822739 224.202841
2.709107 50.079751 41.905002 463.927993 241.309154 442.459659 224.364194
2.722164 49.484581 41.394480 463.896682 241.620190 443.100658 224.523286
2.735195 48.903379 40.896328 463.866555 241.928615 443.733267 224.680858
2.748237 48.334986 40.409177 463.837468 242.240933 444.369927 224.836331
2.761278 47.779203 39.932983 463.809421 242.555117 445.006119 224.989994
2.774321 47.235566 39.467322 463.782352 242.871002 445.642322 225.141916
2.787364 46.704027 39.012108 463.756242 243.187963 446.278287 225.292081
2.800410 46.183757 38.566674 463.731011 243.506471 446.914022 225.440629
2.813460 45.674611 38.130862 463.706658 243.826703 447.549460 225.587573
2.826499 45.175092 37.703526 463.675540 244.156639 448.185278 225.732551
2.839573 44.688356 37.286987 463.660365 244.470286 448.819615 225.876884
2.852636 44.210588 36.878324 463.638364 244.793602 449.454547 226.019312
2.865709 43.742689 36.478199 463.617103 245.118304 450.088687 226.160348
2.878788 43.284294 36.086279 463.596526 245.443899 450.722827 226.299993
2.891874 42.835124 35.702344 463.576603 245.770534 451.356516 226.438275
2.904968 42.394814 35.326074 463.557332 246.098162 451.989804 226.575336
2.918143 41.909741 34.896070 463.535892 246.421564 452.621040 226.713796
2.931154 41.564312 34.623608 463.521829 246.757881 453.256266 226.844395
2.944308 41.125343 34.241633 463.503075 247.085671 453.887723 226.978922
2.957441 40.718531 33.894236 463.486101 247.416249 454.519682 227.111064
2.970584 40.319432 33.553510 463.469646 247.747607 455.151249 227.242061
2.983742 39.927899 33.219308 463.453697 248.079496 455.782326 227.371970
2.996909 39.543648 32.891376 463.438226 248.412351 456.413229 227.500755
3.010089 39.166577 32.569644 463.423224 248.745380 457.043339 227.628504
3.023283 38.796366 32.253818 463.408660 249.079765 457.673275 227.755208
3.036486 38.433055 31.943923 463.394529 249.413473 458.302700 227.880895
3.049704 38.076274 31.639645 463.380815 249.747918 458.931781 228.005587
3.062936 37.725879 31.340830 463.367491 250.082954 459.560485 228.129305
3.076182 37.381746 31.047472 463.354551 250.418278 460.188637 228.252080
3.089441 37.043658 30.759311 463.341974 250.754521 460.816389 228.373904
3.102716 36.711487 30.476207 463.329776 251.090627 461.443478 228.494850
3.116005 36.385080 30.198073 463.317903 251.427194 462.070574 228.614869
3.129264 36.063979 29.924303 463.306341 251.768365 462.704918 228.733677
3.142629 35.748971 29.656155 463.295017 252.101098 463.322634 228.852329
3.156051 35.438202 29.391692 463.268972 252.429281 463.932075 228.970521
3.169540 35.133232 29.132008 463.231673 252.738247 464.532203 229.088253
3.183121 34.830683 28.875264 463.187260 253.068607 465.118426 229.205833
3.196735 34.534039 28.623282 463.137041 253.382559 465.700611 229.322723
3.210398 34.242072 28.375395 463.081804 253.694003 466.277042 229.439045
3.224104 33.954653 28.131450 463.022104 254.002386 466.848096 229.554794
3.237851 33.671730 27.891428 462.958389 254.309243 467.414719 229.669930
3.251637 33.393193 27.655201 462.890994 254.613719 467.976754 229.784477
3.265461 33.119059 27.422775 462.820165 254.915990 468.534609 229.898419
3.279323 32.849099 27.193958 462.746127 255.216794 469.088719 230.011754
3.293220 32.583346 26.968807 462.669040 255.515667 469.639291 230.124475
3.307152 32.321671 26.747154 462.589066 255.812883 470.186211 230.236600
3.321119 32.063819 26.528822 462.506346 256.108745 470.729938 230.348122
3.335214 31.808979 26.312645 462.423304 256.393507 471.253900 230.459773
3.349158 31.560129 26.102445 462.332327 256.695545 471.807041 230.569399


==> anc/Fig4_lambda_T1.0.dat <==
# n_B lambda
0.002290 1664343.251911
0.008400 7540027.436776
0.018548 110944020.542361
0.032869 3083448461.091266
0.051842 337350125202.231995
0.076134 73537459794469.234375
0.106537 46164796333437952.000000
0.143879 145489270229465317376.000000
0.188854 inf
0.241751 inf
0.302145 inf
0.368751 inf
0.439525 inf
0.512285 inf
0.585086 inf
0.656513 inf
0.725698 inf
0.792205 inf
0.856570 inf
0.919618 inf
0.980468 inf
1.038853 inf
1.094745 inf
1.148200 inf
1.199308 inf
1.248173 inf
1.294911 inf
1.339627 inf
1.382425 inf
1.423406 inf
1.462663 inf
1.500288 inf
1.536365 inf
1.570976 inf
1.604199 inf
1.636108 inf
1.666776 inf
1.696270 inf
1.724657 inf
1.751999 inf
1.778360 inf
1.803796 inf
1.828364 inf
1.852117 inf
1.875108 inf
1.897385 inf
1.918995 inf
1.939980 inf
1.960385 inf
1.980246 inf
1.999603 inf
2.018488 inf
2.036936 inf
2.054977 inf
2.072639 inf
2.089949 inf
2.106932 inf
2.123612 inf
2.140009 inf
2.156145 inf
2.172038 inf
2.187706 inf
2.203165 inf
2.218429 inf
2.233513 inf
2.248430 inf
2.263192 inf
2.277811 inf
2.292296 inf
2.306658 inf
2.320905 inf
2.335046 inf
2.349089 inf
2.363041 inf
2.376908 1103831969706.074463
2.390698 8009371148.853189
2.404415 72133424.448847
2.418066 1235795.367519
2.431656 93116.356438
2.445189 35243.365114
2.458670 22212.031028
2.472103 16591.446321
2.485492 13464.849067
2.498840 11476.184278
2.512152 10101.461735
2.525429 9095.426272
2.538676 8328.003671
2.551895 7723.802646
2.565088 7236.100969
2.578259 6834.366768
2.591409 6497.878321
2.604540 6212.012491
2.617656 5966.224390
2.630757 5752.666240
2.643845 5565.398463
2.656922 5399.847108
2.669990 5252.425833
2.683051 5120.284387
2.696105 5001.136495
2.709154 4893.122717
2.722199 4794.713011
2.735242 4704.647811
2.748283 4621.866484
2.761324 4545.484863
2.774366 4474.747629
2.787410 4409.020943
2.800456 4347.742233
2.813506 4290.452564
2.826560 4236.733560
2.839619 4186.229939
2.852684 4138.631684
2.865755 4093.664320
2.878834 4051.087780
2.891920 4010.689632
2.905015 3972.281407
2.918118 3935.685773
2.931231 3900.745749
2.944354 3867.393523
2.957488 3835.451878
2.970632 3804.807435
2.983788 3775.376718
2.996955 3747.072193
3.010135 3719.814201
3.023328 3693.530826
3.036533 3668.156536
3.049753 3643.632341
3.062987 3619.904788
3.076237 3596.926232
3.089504 3574.653797
3.102793 3553.055382
3.116108 3532.102377
3.129455 3511.775850
3.142844 3492.062307
3.156282 3472.948754
3.169773 3454.417287
3.183318 3436.441987
3.196917 3418.992289
3.210564 3402.037142
3.224258 3385.546043
3.237996 3369.491871
3.251774 3353.849141
3.265592 3338.595825
3.279449 3323.711692
3.293342 3309.178504
3.307270 3294.977734
3.321234 3281.094648
3.335232 3267.514584
3.349263 3254.224037


==> anc/Fig4_lambda_T10.0.dat <==
# n_B lambda
0.000056 39112.790742
0.000075 29005.645436
0.000100 21532.297563
0.000132 15990.970187
0.000173 11891.292236
0.000226 8846.133868
0.000296 6588.093157
0.000386 4912.025329
0.000502 3670.681646
0.000651 2746.817127
0.000845 2059.515942
0.001100 1548.624081
0.001432 1167.409037
0.001869 882.933007
0.002444 670.310842
0.003206 511.129651
0.004214 391.742429
0.005553 302.037948
0.007332 234.511316
0.009695 183.593467
0.012833 145.149864
0.016991 116.110224
0.022486 94.177563
0.029719 77.682080
0.039187 65.369884
0.051495 56.324758
0.067360 49.895139
0.087605 45.628937
0.113131 43.237443
0.144859 42.571997
0.183609 43.590872
0.229908 46.340650
0.283746 50.863744
0.344370 57.090711
0.410309 64.679589
0.479624 72.896916
0.550433 80.649251
0.621189 86.672155
0.690827 89.849834
0.758703 89.529666
0.824466 85.698944
0.887939 78.950740
0.949044 70.263019
1.007762 60.709644
1.064115 51.222924
1.118153 42.467057
1.169944 34.819185
1.219569 28.415883
1.267111 23.227083
1.312668 19.124623
1.356324 15.939240
1.398167 13.494574
1.438284 11.628760
1.476757 10.204524
1.513666 9.111852
1.549089 8.266164
1.583100 7.604256
1.615770 7.079660
1.647171 6.658459
1.677368 6.315892
1.706428 6.033765
1.734412 5.798642
1.761383 5.600472
1.787399 5.431665
1.812516 5.286434
1.836789 5.160314
1.860269 5.049827
1.883007 4.952236
1.905049 4.865372
1.926441 4.787498
1.947226 4.717212
1.967444 4.653360
1.987134 4.595021
2.006331 4.541427
2.025070 4.491934
2.043381 4.446011
2.061296 4.403209
2.078842 4.363152
2.096044 4.325519
2.112928 4.290035
2.129516 4.256469
2.145829 4.224617
2.161887 4.194306
2.177708 4.165384
2.193309 4.137720
2.208706 4.111198
2.223914 4.085717
2.238947 4.061187
2.253816 4.037528
2.268535 4.014673
2.283114 3.992556
2.297563 3.971122
2.311891 3.950321
2.326109 3.930109
2.340223 3.910443
2.354242 3.891289
2.368173 3.872612
2.382022 3.854383
2.395795 3.836573
2.409499 3.819159
2.423139 3.802117
2.436720 3.785426
2.450246 3.769067
2.463722 3.753023
2.477153 3.737273
2.490542 3.721808
2.503892 3.706618
2.517208 3.691682
2.530491 3.676991
2.543746 3.662537
2.556976 3.648304
2.570182 3.634286
2.583367 3.620475
2.596535 3.606859
2.609686 3.593435
2.622824 3.580194
2.635949 3.567129
2.649065 3.554234
2.662172 3.541504
2.675273 3.528933
2.688369 3.516517
2.701462 3.504250
2.714553 3.492127
2.727643 3.480146
2.740735 3.468301
2.753828 3.456590
2.766925 3.445008
2.780027 3.433553
2.793134 3.422222
2.806248 3.411011
2.819370 3.399919
2.832501 3.388942
2.845642 3.378078
2.858794 3.367324
2.871957 3.356680
2.885133 3.346143
2.898322 3.335711
2.911525 3.325382
2.924744 3.315154
2.937978 3.305026
2.951229 3.294997
2.964497 3.285065
2.977783 3.275229
2.991088 3.265487
3.004412 3.255838
3.017757 3.246282
3.031121 3.236816
3.044508 3.227440
3.057916 3.218153
3.071346 3.208953
3.084799 3.199840
3.098276 3.190814
3.111777 3.181872
3.125302 3.173014
3.138853 3.164239
3.152429 3.155546
3.166031 3.146935
3.179659 3.138342
3.193314 3.129952
3.206996 3.121580
3.220705 3.113285
3.234443 3.105068
3.248209 3.096926
3.262003 3.088860
3.275826 3.080868
3.289678 3.072949
3.303560 3.065103
3.317471 3.057329
3.331413 3.049625
3.345384 3.041992
3.359386 3.034428
3.373419 3.026932
3.387483 3.019503


==> anc/Fig4_lambda_T2.0.dat <==
# n_B lambda
0.000066 655333.926633
0.000273 210810.140902
0.001095 91801.246732
0.003742 63864.995181
0.009716 81033.626399
0.019704 179935.333930
0.033978 634847.821764
0.052968 3391587.173805
0.077313 27279085.992142
0.107785 337261906.798271
0.145198 6628648103.744921
0.190228 212453713925.648285
0.243147 11044327294010.968750
0.303519 911980905971378.875000
0.370063 115788379028255648.000000
0.440746 22568062733337096192.000000
0.513403 inf
0.586102 inf
0.657435 inf
0.726546 inf
0.793104 inf
0.857635 inf
0.920545 inf
0.981296 inf
1.039610 inf
1.095445 inf
1.148849 inf
1.199914 inf
1.248741 inf
1.295445 inf
1.340130 inf
1.382900 inf
1.423855 inf
1.463089 inf
1.500692 inf
1.536750 inf
1.571343 inf
1.604550 inf
1.636444 inf
1.667097 inf
1.696578 inf
1.724953 inf
1.752284 inf
1.778634 inf
1.804060 inf
1.828619 inf
1.852365 inf
1.875348 inf
1.897617 inf
1.919220 inf
1.940200 inf
1.960598 inf
1.980455 inf
1.999806 inf
2.018687 inf
2.037131 inf
2.055167 702463079936.569092
2.072826 2440885468.177749
2.090132 129786831.365410
2.107113 7537640.872878
2.123789 521513.662626
2.140184 51787.956323
2.156318 9769.884517
2.172209 3939.363079
2.187874 2447.386176
2.203330 1822.001387
2.218593 1482.058876
2.233676 1269.176122
2.248591 1123.634458
2.263352 1018.055323
2.277969 938.098209
2.292453 875.530133
2.306813 825.290711
2.321059 784.104230
2.335199 749.748739
2.349241 720.669086
2.363192 695.743414
2.377058 674.143388
2.390847 655.244365
2.404564 638.565456
2.418215 623.732100
2.431804 610.446753
2.445336 598.474458
2.458816 587.620303
2.472249 577.727853
2.485637 568.667124
2.498985 560.330048
2.512296 552.626323
2.525573 545.479496
2.538820 538.824618
2.552038 532.606442
2.565231 526.778221
2.578401 521.297238
2.591551 516.129161
2.604682 511.242727
2.617797 506.611207
2.630898 502.210525
2.643986 498.019983
2.657063 494.021175
2.670131 490.197536
2.683191 486.534911
2.696245 483.020116
2.709293 479.641624
2.722339 476.388993
2.735381 473.252883
2.748423 470.224836
2.761464 467.297342
2.774506 464.463425
2.787549 461.716852
2.800595 459.051926
2.813645 456.463488
2.826699 453.946809
2.839758 451.497513
2.852823 449.111677
2.865894 446.784645
2.878973 444.511188
2.892060 442.298700
2.905155 440.134181
2.918259 438.016466
2.931373 435.944239
2.944497 433.915282
2.957633 431.927575
2.970779 429.979211
2.983939 428.068435
2.997111 426.193642
3.010298 424.353448
3.023499 422.546587
3.036717 420.771884
3.049952 419.028416
3.063207 417.315398
3.076484 415.632121
3.089784 413.978471
3.103112 412.353871
3.116469 410.758260
3.129860 409.191613
3.143287 407.653843
3.156753 406.144788
3.170258 404.664055
3.183809 403.211524
3.197402 401.786307
3.211038 400.387581
3.224717 399.014498
3.238438 397.666082
3.252200 396.341348
3.266002 395.039292
3.279843 393.759000
3.293722 392.499536
3.307639 391.260018
3.321591 390.039740
3.335579 388.837926
3.349601 387.653857


==> anc/Fig4_lambda_T3.0.dat <==
# n_B lambda
0.000060 295913.038991
0.000151 122557.697692
0.000384 54117.963954
0.000980 26579.400632
0.002442 15247.121939
0.005674 10917.115706
0.011790 10419.597565
0.021663 13526.067484
0.035840 23673.816315
0.054818 54641.388791
0.079215 164582.354782
0.109782 648481.493631
0.147309 3369784.120405
0.192446 23191732.927662
0.245436 208959651.603352
0.305816 2369582545.182271
0.372289 31450742574.402145
0.442840 443691144649.622375
0.515327 6051925990946.157227
0.587848 73598885228788.812500
0.659021 753396515138532.375000
0.728037 6246804803925953.000000
0.794683 40854969278705840.000000
0.859315 203582430082254176.000000
0.922092 580534203810252416.000000
0.982690 140736484279927944773632.000000
1.040881 24779738358979439362048.000000
1.096615 3654046622330647478272.000000
1.149935 313193211988122861568.000000
1.200926 24509147051464642560.000000
1.249688 5075987520117096448.000000
1.296334 3057714858393240576.000000
1.340968 8477617356214063104.000000
1.383691 77540883898716258304.000000
1.424604 1883147065777637294080.000000
1.463799 24714377550957067108352.000000
1.501367 358948016310328525586432.000000
1.537392 inf
1.571956 inf
1.605135 11366697265562386.000000
1.637003 1317279761285254.500000
1.667633 257321481534590.375000
1.697092 45999700156002.773438
1.725446 7603036504328.533203
1.752759 1173887070888.985107
1.779091 171033542916.854401
1.804501 23749739388.211906
1.829045 3176077491.616873
1.852777 417226241.800947
1.875747 54438275.636399
1.898005 6915350.720927
1.919596 935832.625507
1.940566 138439.029707
1.960955 24207.122080
1.980802 5563.877025
2.000145 1877.316660
2.019019 950.688193
2.037455 631.015477
2.055485 482.800571
2.073138 399.158886
2.090439 345.811575
2.107414 308.957252
2.124086 282.043742
2.140476 261.572403
2.156605 245.507037
2.172492 232.582700
2.188154 221.972525
2.203607 213.113524
2.218867 205.609277
2.233946 199.172577
2.248859 193.591441
2.263617 188.704671
2.278232 184.388588
2.292714 180.546550
2.307072 177.101955
2.321316 173.993530
2.335454 171.171668
2.349495 168.595735
2.363444 166.232238
2.377309 164.053436
2.391097 162.036017
2.404812 160.160368
2.418461 158.409877
2.432049 156.770343
2.445581 155.229625
2.459060 153.777254
2.472491 152.404207
2.485879 151.102571
2.499226 149.865347
2.512536 148.687008
2.525813 147.561750
2.539059 146.485107
2.552276 145.452909
2.565469 144.461591
2.578638 143.507749
2.591787 142.588466
2.604918 141.701173
2.618033 140.843529
2.631133 140.013388
2.644221 139.208857
2.657297 138.428201
2.670365 137.669856
2.683425 136.932385
2.696479 136.214484
2.709527 135.514970
2.722572 134.832774
2.735615 134.166869
2.748657 133.516361
2.761698 132.880399
2.774740 132.258223
2.787784 131.649105
2.800831 131.052394
2.813881 130.467468
2.826936 129.893776
2.839997 129.330791
2.853063 128.778021
2.866137 128.235018
2.879218 127.701366
2.892308 127.176676
2.905407 126.660591
2.918516 126.152785
2.931636 125.652948
2.944768 125.160802
2.957912 124.676085
2.971069 124.198534
2.984241 123.728049
2.997428 123.264324
3.010632 122.807254
3.023854 122.356682
3.037094 121.912498
3.050356 121.474608
3.063639 121.042941
3.076947 120.617431
3.090280 120.198046
3.103642 119.784756
3.117032 119.377543
3.130454 118.976379
3.143909 118.581242
3.157398 118.192097
3.170923 117.808890
3.184485 117.431557
3.198085 117.060009
3.211723 116.694143
3.225399 116.333837
3.239114 115.978953
3.252867 115.629346
3.266658 115.284866
3.280487 114.945353
3.294353 114.610648
3.308256 114.280596
3.322195 113.955048
3.336169 113.633847
3.350179 113.316845


==> anc/Fig4_lambda_T4.0.dat <==
# n_B lambda
0.000068 154298.656192
0.000133 76361.103331
0.000263 38907.557292
0.000525 20512.324814
0.001057 11363.902548
0.002126 6736.465304
0.004201 4384.707209
0.008004 3238.785441
0.014432 2810.001311
0.024347 2937.441094
0.038467 3738.017395
0.057417 5794.467787
0.081855 10917.842818
0.112523 24995.388522
0.150186 69552.692415
0.195463 234669.903290
0.248558 946978.839915
0.308971 4427127.137275
0.375383 22767539.114870
0.445783 120491325.990779
0.518060 614657180.799974
0.590351 2867624438.297622
0.661327 11711522601.549677
0.730250 41065209306.303802
0.796950 120866637488.985519
0.861604 292837916339.096313
0.924240 580209849518.218506
0.984651 948229120203.234985
1.042672 1298198262306.687012
1.098262 1490465948324.266846
1.151461 1462351739243.127197
1.202347 1232310471770.696045
1.251017 898822111196.875610
1.297582 571631661429.099854
1.342142 319338851115.377991
1.384800 157870914236.119843
1.425652 69591092850.215759
1.464794 27565820229.594315
1.502312 9889155806.227314
1.538291 3239632514.018995
1.572813 977240102.490858
1.605953 273825012.381259
1.637786 72060354.841751
1.668382 17941786.779958
1.697811 4443244.168845
1.726136 1008832.514295
1.753423 236680.030719
1.779731 57242.754359
1.805118 14860.481757
1.829641 4355.992613
1.853353 1524.030473
1.876305 670.503370
1.898546 376.962293
1.920122 257.014872
1.941077 197.908151
1.961453 163.989135
1.981288 142.293723
2.000620 127.322735
2.019483 116.413866
2.037909 108.136223
2.055930 101.655704
2.073574 96.454244
2.090867 92.193388
2.107835 88.642939
2.124500 85.640988
2.140885 83.070421
2.157008 80.844643
2.172890 78.898178
2.188546 77.180731
2.203995 75.653084
2.219250 74.284237
2.234325 73.049340
2.249234 71.928462
2.263989 70.905211
2.278601 69.966127
2.293079 69.100048
2.307435 68.297661
2.321676 67.551091
2.335812 66.853798
2.349850 66.200097
2.363797 65.585153
2.377660 65.004851
2.391446 64.455591
2.405159 63.934266
2.418807 63.438181
2.432393 62.964976
2.445923 62.512552
2.459401 62.079176
2.472832 61.663076
2.486218 61.262883
2.499564 60.877331
2.512873 60.505260
2.526149 60.145684
2.539394 59.797671
2.552611 59.460394
2.565803 59.133131
2.578971 58.815172
2.592120 58.505920
2.605251 58.204828
2.618365 57.911386
2.631465 57.625138
2.644553 57.345660
2.657629 57.072569
2.670697 56.805509
2.683757 56.544154
2.696812 56.288203
2.709861 56.037382
2.722907 55.791326
2.735951 55.549182
2.748994 55.313113
2.762037 55.080431
2.775081 54.851890
2.788127 54.627086
2.801177 54.405974
2.814231 54.188392
2.827290 53.974209
2.840355 53.763292
2.853427 53.555522
2.866506 53.350781
2.879595 53.148969
2.892693 52.949987
2.905801 52.753747
2.918921 52.560167
2.932053 52.369173
2.945198 52.180694
2.958357 51.994670
2.971531 51.811045
2.984721 51.629770
2.997928 51.450801
3.011154 51.274099
3.024399 51.099634
3.037665 50.927375
3.050953 50.757300
3.064264 50.589389
3.077600 50.423627
3.090962 50.259996
3.104350 50.098486
3.117768 49.939085
3.131214 49.781777
3.144692 49.626554
3.158202 49.473398
3.171744 49.322290
3.185320 49.173209
3.198930 49.026132
3.212575 48.881024
3.226255 48.737859
3.239971 48.596598
3.253722 48.457206
3.267509 48.319640
3.281332 48.183860
3.295191 48.049821
3.309084 47.917480
3.323013 47.786792
3.336977 47.657712
3.350975 47.530194
3.365008 47.404198
3.379075 47.279679
3.393175 47.156598
3.407308 47.034911
3.421475 46.914583
3.435674 46.795576
3.449905 46.677851
3.464168 46.561378
3.478463 46.446120
3.492790 46.332047
3.507148 46.219129
3.521536 46.107336
3.535955 45.996640
3.550405 45.887016
3.564885 45.778433
3.579395 45.670873
3.593935 45.564309
3.608505 45.458719
3.623104 45.354082
3.637732 45.250377
3.652390 45.147587
3.667077 45.045676
3.681793 44.944657
3.696538 44.844486
3.711312 44.745151
3.726115 44.646646
3.740946 44.548946
3.755806 44.452041
3.770695 44.355913
3.785614 44.260551
3.800561 44.165941
3.815537 44.072070
3.830543 43.978930
3.845578 43.886507
3.860644 43.794790
3.875741 43.703772
3.890870 43.613447
3.906031 43.523805
3.921226 43.434846
3.936456 43.346563
3.951723 43.258957
3.967029 43.172027
3.982378 43.085777
3.997772 43.000215
4.013215 42.915350
4.028712 42.831197
4.044269 42.747774
4.059891 42.665104
4.075586 42.583215
4.091362 42.502140
4.107228 42.421914
4.123192 42.342579
4.139265 42.264175
4.155455 42.186747
4.171772 42.110336
4.188224 42.034982
4.204819 41.960726
4.221562 41.887589
4.238460 41.815601
4.255514 41.744776
4.272727 41.675129
4.290101 41.606665
4.307634 41.539384
4.325327 41.473283
4.343177 41.408356
4.361182 41.344586
4.379341 41.281975
4.397651 41.220501
4.416109 41.160154
4.434713 41.100920
4.453459 41.042785
4.472347 40.985733
4.491373 40.929751
4.510534 40.874825
4.529830 40.820942
4.549257 40.768087
4.568813 40.716247
4.588496 40.665406
4.608304 40.615552
4.628236 40.566671
4.648288 40.518750
4.668460 40.471773
4.688749 40.425727
4.709153 40.380598
4.729670 40.336371
4.750299 40.293031
4.771037 40.250564
4.791882 40.208953
4.812833 40.168184
4.833887 40.128243
4.855041 40.089105
4.876295 40.050773
4.897646 40.013210
4.919092 39.976411
4.940630 39.940354


==> anc/Fig4_lambda_T5.0.dat <==
# n_B lambda
0.002108 3669.409183
0.003676 2417.078369
0.006340 1692.621224
0.010709 1284.126093
0.017541 1077.222822
0.027648 1017.751083
0.041812 1098.130478
0.060770 1363.645747
0.085251 1957.653095
0.116019 3258.348838
0.153827 6293.032791
0.199260 14045.470802
0.252479 35737.445676
0.312939 100886.385321
0.379293 303329.510172
0.449531 923730.003341
0.521576 2716021.923393
0.593616 7410141.809376
0.664388 18230778.401217
0.733214 39637370.804199
0.799908 74938399.824479
0.864510 121746499.777075
0.926978 169517559.463470
0.987173 203449685.841539
1.044987 212283984.722222
1.100393 194211123.446797
1.153433 157000230.827478
1.204181 112964707.032716
1.252730 72850670.620653
1.299189 42394157.386315
1.343654 22415473.453080
1.386226 10848449.418151
1.427002 4843466.537033
1.466073 2012256.224821
1.503527 800000.406186
1.539447 292441.839997
1.573914 105124.180879
1.607005 37197.412840
1.638792 13249.740560
1.669346 4880.248963
1.698734 1915.985296
1.727024 827.724826
1.754276 405.705257
1.780553 231.030444
1.805911 152.496571
1.830407 113.206886
1.854094 91.173934
1.877023 77.526003
1.899242 68.386844
1.920799 61.894336
1.941735 57.069575
1.962094 53.356982
1.981913 50.419871
2.001230 48.043394
2.020079 46.084077
2.038493 44.442813
2.056502 43.048954
2.074135 41.850864
2.091419 40.809982
2.108377 39.896963
2.125033 39.089137
2.141410 38.368717
2.157526 37.721589
2.173400 37.136420
2.189051 36.604036
2.204493 36.116918
2.219742 35.668878
2.234813 35.254755
2.249717 34.870278
2.264467 34.511812
2.279075 34.176289
2.293549 33.861102
2.307901 33.564010
2.322139 33.283098
2.336272 33.016714
2.350307 32.763391
2.364251 32.521895
2.378112 32.291121
2.391895 32.070111
2.405607 31.858002
2.419253 31.654056
2.432837 31.457594
2.446366 31.268029
2.459842 31.084826
2.473271 30.907516
2.486656 30.735667
2.500001 30.568897
2.513310 30.406858
2.526584 30.249238
2.539828 30.095746
2.553045 29.946134
2.566236 29.800170
2.579405 29.657615
2.592555 29.518281
2.605685 29.381995
2.618800 29.248588
2.631901 29.117907
2.644989 28.989798
2.658067 28.864169
2.671136 28.740863
2.684198 28.619780
2.697254 28.500818
2.710306 28.383883
2.723355 28.268881
2.736402 28.155740
2.749448 28.044375
2.762495 27.934715
2.775544 27.826686
2.788596 27.720257
2.801652 27.615338
2.814712 27.511887
2.827779 27.409814
2.840852 27.309193
2.853933 27.209860
2.867023 27.111815
2.880122 27.015023
2.893232 26.919448
2.906354 26.825061
2.919488 26.731830
2.932636 26.639731
2.945798 26.548740
2.958975 26.458832
2.972168 26.369991
2.985379 26.282199
2.998608 26.195439
3.011856 26.109696
3.025125 26.024960
3.038415 25.941218
3.051727 25.858460
3.065063 25.776679
3.078423 25.695864
3.091809 25.616010
3.105222 25.537108
3.118661 25.459151
3.132130 25.382133
3.145627 25.306046
3.159154 25.230882
3.172713 25.156630
3.186302 25.083284
3.199924 25.010831
3.213578 24.939261
3.227265 24.868560
3.240985 24.798716
3.254739 24.729716
3.268527 24.661542
3.282348 24.594182
3.296204 24.527618
3.310093 24.461834
3.324016 24.396814
3.337973 24.332540
3.351964 24.268996
3.365988 24.206165


==> anc/Fig4_lambda_T6.0.dat <==
# n_B lambda
0.000149 32834.318452
0.000231 20379.305808
0.000358 12750.183513
0.000561 8057.467829
0.000882 5155.952713
0.001396 3352.875072
0.002219 2225.183251
0.003532 1515.769851
0.005609 1067.619831
0.008847 784.744864
0.013779 608.773416
0.021073 505.213810
0.031484 454.378073
0.045809 447.965747
0.064848 488.431913
0.089404 592.739878
0.120281 804.194789
0.158237 1222.439496
0.203833 2076.933813
0.257183 3902.992872
0.317693 7930.277395
0.383983 16862.244485
0.454053 36047.473278
0.525856 74609.988533
0.597643 144947.206283
0.668213 258434.722374
0.736925 415799.106823
0.803549 596824.442669
0.868030 758783.405452
0.930296 853970.776902
0.990249 854604.574606
1.047822 765600.727025
1.103009 618417.364591
1.155854 453678.381597
1.206433 304424.515276
1.254832 189010.382576
1.301158 108350.168052
1.345506 58507.360356
1.387972 29983.941994
1.428653 14770.048877
1.467637 7096.757016
1.505012 3382.068345
1.540860 1628.610746
1.575261 808.353804
1.608290 421.904773
1.640021 236.265958
1.670522 144.454439
1.699863 97.274954
1.728108 71.713435
1.755319 56.901085
1.781557 47.684146
1.806880 41.563456
1.831343 37.270148
1.854999 34.122256
1.877900 31.730177
1.900093 29.859007
1.921625 28.360064
1.942539 27.135203
1.962876 26.117277
1.982676 25.258921
2.001975 24.525840
2.020808 23.892638
2.039207 23.340149
2.057202 22.853649
2.074821 22.421677
2.092092 22.035184
2.109039 21.686952
2.125685 21.371160
2.142052 21.083061
2.158159 20.818777
2.174025 20.575088
2.189667 20.349315
2.205103 20.139214
2.220345 19.942891
2.235410 19.758738
2.250308 19.585388
2.265053 19.421670
2.279655 19.266570
2.294126 19.119216
2.308473 18.978847
2.322707 18.844800
2.336836 18.716496
2.350868 18.593421
2.364810 18.475130
2.378668 18.361221
2.392448 18.251343
2.406158 18.145178
2.419801 18.042444
2.433384 17.942891
2.446911 17.846289
2.460386 17.752435
2.473814 17.661143
2.487198 17.572247
2.500543 17.485593
2.513851 17.401045
2.527125 17.318475
2.540370 17.237766
2.553587 17.158814
2.566779 17.081528
2.579949 17.005806
2.593099 16.931572
2.606231 16.858766
2.619347 16.787294
2.632450 16.717102
2.645541 16.648131
2.658621 16.580325
2.671694 16.513633
2.684759 16.448003
2.697819 16.383396
2.710876 16.319771
2.723929 16.257086
2.736982 16.195307
2.750034 16.134410
2.763088 16.074335
2.776145 16.015083
2.789204 15.956615
2.802269 15.898908
2.815339 15.841938
2.828415 15.785681
2.841500 15.730120
2.854593 15.675235
2.867696 15.621008
2.880809 15.567423
2.893934 15.514465
2.907071 15.462119
2.920221 15.410375
2.933386 15.359218
2.946566 15.308640
2.959763 15.258629
2.972976 15.209177
2.986207 15.160276
2.999457 15.111918
3.012727 15.064096
3.026018 15.016803
3.039330 14.970036
3.052665 14.923787
3.066023 14.878051
3.079405 14.832825
3.092812 14.788103
3.106245 14.743880
3.119704 14.700153
3.133191 14.656917
3.146706 14.614165
3.160250 14.571901
3.173823 14.530111
3.187426 14.488793
3.201059 14.447942
3.214723 14.407551
3.228419 14.367618
3.242146 14.328132
3.255904 14.289090
3.269695 14.250483
3.283519 14.212305
3.297374 14.174550
3.311263 14.137208
3.325184 14.100274
3.339138 14.063739
3.353124 14.027594
3.367143 13.991834


==> anc/Fig4_lambda_T7.0.dat <==
# n_B lambda
0.000052 79981.109850
0.000078 52405.258399
0.000114 34423.932132
0.000165 22677.251980
0.000240 14994.625454
0.000349 9960.158780
0.000509 6654.259383
0.000744 4476.044051
0.001095 3036.488532
0.001618 2081.459124
0.002401 1445.311369
0.003573 1019.806248
0.005321 733.700933
0.007912 541.242128
0.011713 411.839194
0.017212 325.752523
0.025007 270.125010
0.035808 237.036954
0.050398 222.068375
0.069609 223.886117
0.094296 244.405136
0.125310 290.144980
0.163424 375.345666
0.209183 528.209895
0.262661 802.080403
0.323216 1291.997601
0.389436 2151.259253
0.459328 3588.318175
0.530889 5818.390747
0.602427 8944.764355
0.672794 12797.991641
0.741360 16821.319091
0.807852 20139.022513
0.872154 21879.798025
0.934181 21592.916582
0.993863 19446.021698
1.051167 16086.464517
1.106104 12317.345626
1.158724 8803.201151
1.209102 5926.581287
1.257324 3796.479363
1.303492 2339.450045
1.347699 1403.603638
1.390040 830.707342
1.430606 491.440858
1.469487 294.825207
1.506768 181.878164
1.542531 116.970494
1.576853 79.368708
1.609809 57.241081
1.641473 43.875256
1.671913 35.498153
1.701196 30.012578
1.729388 26.255870
1.756550 23.574217
1.782743 21.589171
1.808024 20.073535
1.832448 18.885564
1.856068 17.933494
1.878936 17.155857
1.901098 16.510199
1.922601 15.966404
1.943488 15.502582
1.963801 15.102493
1.983579 14.753861
2.002857 14.447260
2.021670 14.175340
2.040050 13.932330
2.058029 13.713590
2.075633 13.515402
2.092889 13.334741
2.109823 13.169127
2.126457 13.016505
2.142812 12.875176
2.158908 12.743711
2.174765 12.620907
2.190398 12.505746
2.205825 12.397360
2.221060 12.295008
2.236118 12.198051
2.251010 12.105934
2.265748 12.018185
2.280345 11.934383
2.294811 11.854163
2.309154 11.777206
2.323384 11.703229
2.337509 11.631981
2.351537 11.563240
2.365475 11.496811
2.379331 11.432516
2.393109 11.370197
2.406817 11.309713
2.420458 11.250935
2.434040 11.193749
2.447566 11.138049
2.461040 11.083742
2.474467 11.030740
2.487851 10.978966
2.501196 10.928348
2.514504 10.878820
2.527780 10.830321
2.541025 10.782796
2.554243 10.736196
2.567437 10.690473
2.580609 10.645583
2.593761 10.601486
2.606896 10.558146
2.620016 10.515527
2.633122 10.473599
2.646217 10.432332
2.659302 10.391698
2.672380 10.351672
2.685451 10.312230
2.698517 10.273350
2.711580 10.235011
2.724640 10.197194
2.737701 10.159880
2.750761 10.123055
2.763824 10.086700
2.776890 10.050802
2.789960 10.015347
2.803035 9.980322
2.816117 9.945716
2.829206 9.911518
2.842303 9.877716
2.855410 9.844302
2.868527 9.811267
2.881656 9.778601
2.894796 9.746298
2.907950 9.714350
2.921118 9.682750
2.934300 9.651493
2.947499 9.620573
2.960714 9.589983
2.973947 9.559754
2.987198 9.529779
3.000468 9.500156
3.013758 9.470846
3.027069 9.441847
3.040401 9.413153
3.053756 9.384763
3.067134 9.356673
3.080536 9.328880
3.093962 9.301382
3.107414 9.274175
3.120891 9.247256
3.134395 9.220623
3.147926 9.194273
3.161485 9.168203
3.175072 9.142410
3.188688 9.116892
3.202333 9.091645
3.216007 9.066665
3.229712 9.041951
3.243446 9.017497
3.257212 8.993302
3.271008 8.969362
3.284836 8.945672
3.298694 8.922229
3.312585 8.899030
3.326506 8.876069
3.340460 8.853344
3.354446 8.830851
3.368463 8.808577


==> anc/Fig4_lambda_T8.0.dat <==
# n_B lambda
0.000047 70861.028661
0.000067 48830.082645
0.000094 33712.717522
0.000132 23301.554666
0.000184 16145.887044
0.000255 11212.776854
0.000354 7807.943546
0.000491 5456.463853
0.000682 3829.245707
0.000950 2700.382892
0.001330 1915.843698
0.001868 1368.541568
0.002632 986.247850
0.003721 718.194838
0.005269 529.661600
0.007469 396.696823
0.010577 302.792387
0.014941 236.548252
0.021009 190.154584
0.029338 158.220128
0.040592 137.191577
0.055536 124.827850
0.075010 119.929822
0.099900 122.331191
0.131094 132.978508
0.169385 154.297327
0.215312 190.744519
0.268913 249.478477
0.329502 340.541548
0.395641 475.457193
0.465350 662.799882
0.536667 901.325835
0.607957 1172.594047
0.678109 1438.554520
0.746491 1648.354422
0.812792 1754.879192
0.876862 1733.988720
0.938615 1594.320522
0.998001 1371.342249
1.055010 1111.279584
1.109670 855.360678
1.162036 630.947865
1.212186 450.280243
1.260205 314.021310
1.306191 216.204787
1.350235 148.516834
1.392429 102.863371
1.432863 72.578272
1.471625 52.669318
1.508796 39.609655
1.544459 30.996532
1.578690 25.236864
1.611562 21.301062
1.643148 18.538323
1.673517 16.542275
1.702735 15.058894
1.730865 13.927342
1.757971 13.043691
1.784112 12.339145
1.809344 11.767018
1.833723 11.294844
1.857302 10.899530
1.880131 10.564292
1.902258 10.276707
1.923728 10.027410
1.944585 9.809235
1.964870 9.616628
1.984621 9.445222
2.003875 9.291548
2.022666 9.152824
2.041026 9.026797
2.058985 8.911625
2.076571 8.805796
2.093812 8.708055
2.110730 8.617355
2.127350 8.532815
2.143693 8.453700
2.159777 8.379375
2.175623 8.309305
2.191247 8.243029
2.206664 8.180149
2.221891 8.120325
2.236940 8.063257
2.251825 8.008685
2.266558 7.956382
2.281149 7.906119
2.295608 7.857773
2.309947 7.811187
2.324173 7.766170
2.338294 7.722624
2.352319 7.680438
2.366254 7.639497
2.380107 7.599742
2.393883 7.561095
2.407587 7.523453
2.421230 7.486753
2.434810 7.450950
2.448335 7.415984
2.461810 7.381806
2.475237 7.348371
2.488622 7.315635
2.501967 7.283562
2.515277 7.252115
2.528554 7.221264
2.541802 7.190979
2.555023 7.161231
2.568219 7.131998
2.581395 7.103250
2.594551 7.074968
2.607690 7.047134
2.620814 7.019728
2.633926 6.992733
2.647026 6.966131
2.660118 6.939909
2.673202 6.914051
2.686280 6.888544
2.699354 6.863377
2.712425 6.838538
2.725494 6.814016
2.738564 6.789800
2.751635 6.765883
2.764708 6.742254
2.777785 6.718905
2.790866 6.695830
2.803954 6.673020
2.817048 6.650469
2.830151 6.628171
2.843262 6.606120
2.856384 6.584311
2.869516 6.562737
2.882660 6.541395
2.895817 6.520280
2.908987 6.499388
2.922172 6.478715
2.935373 6.458257
2.948589 6.438011
2.961823 6.417974
2.975074 6.398142
2.988344 6.378514
3.001633 6.359085
3.014942 6.339855
3.028272 6.320819
3.041623 6.301977
3.054996 6.283327
3.068393 6.264865
3.081813 6.246589
3.095257 6.228499
3.108725 6.210593
3.122219 6.192867
3.135739 6.175321
3.149285 6.157953
3.162859 6.140760
3.176459 6.123741
3.190088 6.106894
3.203744 6.090218
3.217430 6.073709
3.231144 6.057367
3.244888 6.041189
3.258661 6.025173
3.272465 6.009317
3.286298 5.993619
3.300162 5.978077
3.314057 5.962689
3.327982 5.947452
3.341939 5.932364
3.355927 5.917423
3.369946 5.902627


==> anc/Fig4_lambda_T9.0.dat <==
# n_B lambda
0.000367 6165.665925
0.000491 4470.294454
0.000657 3248.055349
0.000879 2368.040274
0.001180 1732.907766
0.001588 1273.569547
0.002144 940.815028
0.002902 699.216908
0.003940 523.413169
0.005362 395.129900
0.007310 301.358772
0.009973 232.656343
0.013603 182.279657
0.018530 145.382977
0.025176 118.488610
0.034063 99.113921
0.045822 85.512389
0.061195 76.498551
0.081017 71.306285
0.106187 69.581628
0.137617 71.312283
0.176117 76.847547
0.222221 86.903379
0.275940 102.493527
0.336553 124.635755
0.402598 153.773786
0.472116 188.943113
0.543185 227.155428
0.614218 263.368085
0.684130 291.453508
0.752283 305.948042
0.818340 303.900930
0.882132 285.886254
0.943576 255.607267
1.002641 218.398006
1.059332 179.529707
1.113691 143.046585
1.165781 111.353476
1.215679 85.378968
1.263470 65.013760
1.309251 49.567588
1.353111 38.138741
1.395139 29.827313
1.435423 23.846451
1.474048 19.558442
1.511096 16.474526
1.546645 14.235079
1.580772 12.584920
1.613549 11.347351
1.645047 10.401473
1.675335 9.664881
1.704478 9.080891
1.732540 8.610105
1.759582 8.224717
1.785663 7.904784
1.810841 7.635767
1.835170 7.406901
1.858702 7.210089
1.881488 7.039162
1.903574 6.889358
1.925008 6.756951
1.945830 6.639002
1.966083 6.533167
1.985805 6.437557
2.005032 6.350638
2.023798 6.271157
2.042135 6.198077
2.060073 6.130544
2.077640 6.067841
2.094862 6.009366
2.111764 5.954612
2.128369 5.903147
2.144697 5.854604
2.160769 5.808666
2.176603 5.765061
2.192215 5.723555
2.207623 5.683943
2.222841 5.646044
2.237882 5.609705
2.252759 5.574787
2.267485 5.541170
2.282070 5.508745
2.296524 5.477416
2.310858 5.447099
2.325079 5.417718
2.339197 5.389205
2.353219 5.361497
2.367151 5.334540
2.381002 5.308283
2.394777 5.282682
2.408481 5.257695
2.422121 5.233285
2.435702 5.209417
2.449227 5.186061
2.462702 5.163187
2.476131 5.140770
2.489517 5.118786
2.502864 5.097212
2.516176 5.076027
2.529456 5.055213
2.542707 5.034753
2.555932 5.014630
2.569132 4.994830
2.582312 4.975337
2.595474 4.956141
2.608619 4.937229
2.621749 4.918587
2.634867 4.900190
2.647974 4.882082
2.661073 4.864198
2.674165 4.846549
2.687252 4.829127
2.700335 4.811924
2.713415 4.794934
2.726495 4.778149
2.739575 4.761565
2.752657 4.745174
2.765741 4.728973
2.778830 4.712955
2.791924 4.697077
2.805025 4.681453
2.818133 4.665960
2.831250 4.650634
2.844376 4.635472
2.857512 4.620469
2.870660 4.605622
2.883820 4.590930
2.896993 4.576388
2.910180 4.561995
2.923382 4.547747
2.936599 4.533643
2.949833 4.519680
2.963084 4.505857
2.976353 4.492170
2.989641 4.478619
3.002948 4.465201
3.016275 4.451916
3.029623 4.438761
3.042992 4.425734
3.056383 4.412836
3.069797 4.400063
3.083233 4.387410
3.096694 4.374890
3.110179 4.362487
3.123689 4.350204
3.137224 4.338041
3.150785 4.325996
3.164372 4.314068
3.177987 4.302255
3.191628 4.290557
3.205297 4.278972
3.218994 4.267499
3.232719 4.256136
3.246473 4.244883
3.260256 4.233737
3.274068 4.222698
3.287910 4.211765
3.301782 4.200936
3.315683 4.190209
3.329615 4.179583
3.343578 4.169058
3.357571 4.158631
3.371595 4.148301
3.385651 4.138068


==> anc/Fig4_n_lambda_T1.0.dat <==
# n_B lambda
0.002290 1664343.251911
0.008400 7540027.436776
0.018548 110944020.542361
0.032869 3083448461.091266
0.051842 337350125202.231995
0.076134 73537459794469.234375
0.106537 46164796333437952.000000
0.143879 145489270229465317376.000000
0.188854 inf
0.241751 inf
0.302145 inf
0.368751 inf
0.439525 inf
0.512285 inf
0.585086 inf
0.656513 inf
0.725698 inf
0.792205 inf
0.856570 inf
0.919618 inf
0.980468 inf
1.038853 inf
1.094745 inf
1.148200 inf
1.199308 inf
1.248173 inf
1.294911 inf
1.339627 inf
1.382425 inf
1.423406 inf
1.462663 inf
1.500288 inf
1.536365 inf
1.570976 inf
1.604199 inf
1.636108 inf
1.666776 inf
1.696270 inf
1.724657 inf
1.751999 inf
1.778360 inf
1.803796 inf
1.828364 inf
1.852117 inf
1.875108 inf
1.897385 inf
1.918995 inf
1.939980 inf
1.960385 inf
1.980246 inf
1.999603 inf
2.018488 inf
2.036936 inf
2.054977 inf
2.072639 inf
2.089949 inf
2.106932 inf
2.123612 inf
2.140009 inf
2.156145 inf
2.172038 inf
2.187706 inf
2.203165 inf
2.218429 inf
2.233513 inf
2.248430 inf
2.263192 inf
2.277811 inf
2.292296 inf
2.306658 inf
2.320905 inf
2.335046 inf
2.349089 inf
2.363041 inf
2.376908 1103831969706.074463
2.390698 8009371148.853189
2.404415 72133424.448847
2.418066 1235795.367519
2.431656 93116.356438
2.445189 35243.365114
2.458670 22212.031028
2.472103 16591.446321
2.485492 13464.849067
2.498840 11476.184278
2.512152 10101.461735
2.525429 9095.426272
2.538676 8328.003671
2.551895 7723.802646
2.565088 7236.100969
2.578259 6834.366768
2.591409 6497.878321
2.604540 6212.012491
2.617656 5966.224390
2.630757 5752.666240
2.643845 5565.398463
2.656922 5399.847108
2.669990 5252.425833
2.683051 5120.284387
2.696105 5001.136495
2.709154 4893.122717
2.722199 4794.713011
2.735242 4704.647811
2.748283 4621.866484
2.761324 4545.484863
2.774366 4474.747629
2.787410 4409.020943
2.800456 4347.742233
2.813506 4290.452564
2.826560 4236.733560
2.839619 4186.229939
2.852684 4138.631684
2.865755 4093.664320
2.878834 4051.087780
2.891920 4010.689632
2.905015 3972.281407
2.918118 3935.685773
2.931231 3900.745749
2.944354 3867.393523
2.957488 3835.451878
2.970632 3804.807435
2.983788 3775.376718
2.996955 3747.072193
3.010135 3719.814201
3.023328 3693.530826
3.036533 3668.156536
3.049753 3643.632341
3.062987 3619.904788
3.076237 3596.926232
3.089504 3574.653797
3.102793 3553.055382
3.116108 3532.102377
3.129455 3511.775850
3.142844 3492.062307
3.156282 3472.948754
3.169773 3454.417287
3.183318 3436.441987
3.196917 3418.992289
3.210564 3402.037142
3.224258 3385.546043
3.237996 3369.491871
3.251774 3353.849141
3.265592 3338.595825
3.279449 3323.711692
3.293342 3309.178504
3.307270 3294.977734
3.321234 3281.094648
3.335232 3267.514584
3.349263 3254.224037


==> anc/Fig4_n_lambda_T10.0.dat <==
# n_B lambda
0.000056 39112.790742
0.000075 29005.645436
0.000100 21532.297563
0.000132 15990.970187
0.000173 11891.292236
0.000226 8846.133868
0.000296 6588.093157
0.000386 4912.025329
0.000502 3670.681646
0.000651 2746.817127
0.000845 2059.515942
0.001100 1548.624081
0.001432 1167.409037
0.001869 882.933007
0.002444 670.310842
0.003206 511.129651
0.004214 391.742429
0.005553 302.037948
0.007332 234.511316
0.009695 183.593467
0.012833 145.149864
0.016991 116.110224
0.022486 94.177563
0.029719 77.682080
0.039187 65.369884
0.051495 56.324758
0.067360 49.895139
0.087605 45.628937
0.113131 43.237443
0.144859 42.571997
0.183609 43.590872
0.229908 46.340650
0.283746 50.863744
0.344370 57.090711
0.410309 64.679589
0.479624 72.896916
0.550433 80.649251
0.621189 86.672155
0.690827 89.849834
0.758703 89.529666
0.824466 85.698944
0.887939 78.950740
0.949044 70.263019
1.007762 60.709644
1.064115 51.222924
1.118153 42.467057
1.169944 34.819185
1.219569 28.415883
1.267111 23.227083
1.312668 19.124623
1.356324 15.939240
1.398167 13.494574
1.438284 11.628760
1.476757 10.204524
1.513666 9.111852
1.549089 8.266164
1.583100 7.604256
1.615770 7.079660
1.647171 6.658459
1.677368 6.315892
1.706428 6.033765
1.734412 5.798642
1.761383 5.600472
1.787399 5.431665
1.812516 5.286434
1.836789 5.160314
1.860269 5.049827
1.883007 4.952236
1.905049 4.865372
1.926441 4.787498
1.947226 4.717212
1.967444 4.653360
1.987134 4.595021
2.006331 4.541427
2.025070 4.491934
2.043381 4.446011
2.061296 4.403209
2.078842 4.363152
2.096044 4.325519
2.112928 4.290035
2.129516 4.256469
2.145829 4.224617
2.161887 4.194306
2.177708 4.165384
2.193309 4.137720
2.208706 4.111198
2.223914 4.085717
2.238947 4.061187
2.253816 4.037528
2.268535 4.014673
2.283114 3.992556
2.297563 3.971122
2.311891 3.950321
2.326109 3.930109
2.340223 3.910443
2.354242 3.891289
2.368173 3.872612
2.382022 3.854383
2.395795 3.836573
2.409499 3.819159
2.423139 3.802117
2.436720 3.785426
2.450246 3.769067
2.463722 3.753023
2.477153 3.737273
2.490542 3.721808
2.503892 3.706618
2.517208 3.691682
2.530491 3.676991
2.543746 3.662537
2.556976 3.648304
2.570182 3.634286
2.583367 3.620475
2.596535 3.606859
2.609686 3.593435
2.622824 3.580194
2.635949 3.567129
2.649065 3.554234
2.662172 3.541504
2.675273 3.528933
2.688369 3.516517
2.701462 3.504250
2.714553 3.492127
2.727643 3.480146
2.740735 3.468301
2.753828 3.456590
2.766925 3.445008
2.780027 3.433553
2.793134 3.422222
2.806248 3.411011
2.819370 3.399919
2.832501 3.388942
2.845642 3.378078
2.858794 3.367324
2.871957 3.356680
2.885133 3.346143
2.898322 3.335711
2.911525 3.325382
2.924744 3.315154
2.937978 3.305026
2.951229 3.294997
2.964497 3.285065
2.977783 3.275229
2.991088 3.265487
3.004412 3.255838
3.017757 3.246282
3.031121 3.236816
3.044508 3.227440
3.057916 3.218153
3.071346 3.208953
3.084799 3.199840
3.098276 3.190814
3.111777 3.181872
3.125302 3.173014
3.138853 3.164239
3.152429 3.155546
3.166031 3.146935
3.179659 3.138342
3.193314 3.129952
3.206996 3.121580
3.220705 3.113285
3.234443 3.105068
3.248209 3.096926
3.262003 3.088860
3.275826 3.080868
3.289678 3.072949
3.303560 3.065103
3.317471 3.057329
3.331413 3.049625
3.345384 3.041992
3.359386 3.034428
3.373419 3.026932
3.387483 3.019503


==> anc/Fig4_n_lambda_T2.0.dat <==
# n_B lambda
0.000066 655333.926633
0.000273 210810.140902
0.001095 91801.246732
0.003742 63864.995181
0.009716 81033.626399
0.019704 179935.333930
0.033978 634847.821764
0.052968 3391587.173805
0.077313 27279085.992142
0.107785 337261906.798271
0.145198 6628648103.744921
0.190228 212453713925.648285
0.243147 11044327294010.968750
0.303519 911980905971378.875000
0.370063 115788379028255648.000000
0.440746 22568062733337096192.000000
0.513403 inf
0.586102 inf
0.657435 inf
0.726546 inf
0.793104 inf
0.857635 inf
0.920545 inf
0.981296 inf
1.039610 inf
1.095445 inf
1.148849 inf
1.199914 inf
1.248741 inf
1.295445 inf
1.340130 inf
1.382900 inf
1.423855 inf
1.463089 inf
1.500692 inf
1.536750 inf
1.571343 inf
1.604550 inf
1.636444 inf
1.667097 inf
1.696578 inf
1.724953 inf
1.752284 inf
1.778634 inf
1.804060 inf
1.828619 inf
1.852365 inf
1.875348 inf
1.897617 inf
1.919220 inf
1.940200 inf
1.960598 inf
1.980455 inf
1.999806 inf
2.018687 inf
2.037131 inf
2.055167 702463079936.569092
2.072826 2440885468.177749
2.090132 129786831.365410
2.107113 7537640.872878
2.123789 521513.662626
2.140184 51787.956323
2.156318 9769.884517
2.172209 3939.363079
2.187874 2447.386176
2.203330 1822.001387
2.218593 1482.058876
2.233676 1269.176122
2.248591 1123.634458
2.263352 1018.055323
2.277969 938.098209
2.292453 875.530133
2.306813 825.290711
2.321059 784.104230
2.335199 749.748739
2.349241 720.669086
2.363192 695.743414
2.377058 674.143388
2.390847 655.244365
2.404564 638.565456
2.418215 623.732100
2.431804 610.446753
2.445336 598.474458
2.458816 587.620303
2.472249 577.727853
2.485637 568.667124
2.498985 560.330048
2.512296 552.626323
2.525573 545.479496
2.538820 538.824618
2.552038 532.606442
2.565231 526.778221
2.578401 521.297238
2.591551 516.129161
2.604682 511.242727
2.617797 506.611207
2.630898 502.210525
2.643986 498.019983
2.657063 494.021175
2.670131 490.197536
2.683191 486.534911
2.696245 483.020116
2.709293 479.641624
2.722339 476.388993
2.735381 473.252883
2.748423 470.224836
2.761464 467.297342
2.774506 464.463425
2.787549 461.716852
2.800595 459.051926
2.813645 456.463488
2.826699 453.946809
2.839758 451.497513
2.852823 449.111677
2.865894 446.784645
2.878973 444.511188
2.892060 442.298700
2.905155 440.134181
2.918259 438.016466
2.931373 435.944239
2.944497 433.915282
2.957633 431.927575
2.970779 429.979211
2.983939 428.068435
2.997111 426.193642
3.010298 424.353448
3.023499 422.546587
3.036717 420.771884
3.049952 419.028416
3.063207 417.315398
3.076484 415.632121
3.089784 413.978471
3.103112 412.353871
3.116469 410.758260
3.129860 409.191613
3.143287 407.653843
3.156753 406.144788
3.170258 404.664055
3.183809 403.211524
3.197402 401.786307
3.211038 400.387581
3.224717 399.014498
3.238438 397.666082
3.252200 396.341348
3.266002 395.039292
3.279843 393.759000
3.293722 392.499536
3.307639 391.260018
3.321591 390.039740
3.335579 388.837926
3.349601 387.653857


==> anc/Fig4_n_lambda_T3.0.dat <==
# n_B lambda
0.000060 295913.038991
0.000151 122557.697692
0.000384 54117.963954
0.000980 26579.400632
0.002442 15247.121939
0.005674 10917.115706
0.011790 10419.597565
0.021663 13526.067484
0.035840 23673.816315
0.054818 54641.388791
0.079215 164582.354782
0.109782 648481.493631
0.147309 3369784.120405
0.192446 23191732.927662
0.245436 208959651.603352
0.305816 2369582545.182271
0.372289 31450742574.402145
0.442840 443691144649.622375
0.515327 6051925990946.157227
0.587848 73598885228788.812500
0.659021 753396515138532.375000
0.728037 6246804803925953.000000
0.794683 40854969278705840.000000
0.859315 203582430082254176.000000
0.922092 580534203810252416.000000
0.982690 140736484279927944773632.000000
1.040881 24779738358979439362048.000000
1.096615 3654046622330647478272.000000
1.149935 313193211988122861568.000000
1.200926 24509147051464642560.000000
1.249688 5075987520117096448.000000
1.296334 3057714858393240576.000000
1.340968 8477617356214063104.000000
1.383691 77540883898716258304.000000
1.424604 1883147065777637294080.000000
1.463799 24714377550957067108352.000000
1.501367 358948016310328525586432.000000
1.537392 inf
1.571956 inf
1.605135 11366697265562386.000000
1.637003 1317279761285254.500000
1.667633 257321481534590.375000
1.697092 45999700156002.773438
1.725446 7603036504328.533203
1.752759 1173887070888.985107
1.779091 171033542916.854401
1.804501 23749739388.211906
1.829045 3176077491.616873
1.852777 417226241.800947
1.875747 54438275.636399
1.898005 6915350.720927
1.919596 935832.625507
1.940566 138439.029707
1.960955 24207.122080
1.980802 5563.877025
2.000145 1877.316660
2.019019 950.688193
2.037455 631.015477
2.055485 482.800571
2.073138 399.158886
2.090439 345.811575
2.107414 308.957252
2.124086 282.043742
2.140476 261.572403
2.156605 245.507037
2.172492 232.582700
2.188154 221.972525
2.203607 213.113524
2.218867 205.609277
2.233946 199.172577
2.248859 193.591441
2.263617 188.704671
2.278232 184.388588
2.292714 180.546550
2.307072 177.101955
2.321316 173.993530
2.335454 171.171668
2.349495 168.595735
2.363444 166.232238
2.377309 164.053436
2.391097 162.036017
2.404812 160.160368
2.418461 158.409877
2.432049 156.770343
2.445581 155.229625
2.459060 153.777254
2.472491 152.404207
2.485879 151.102571
2.499226 149.865347
2.512536 148.687008
2.525813 147.561750
2.539059 146.485107
2.552276 145.452909
2.565469 144.461591
2.578638 143.507749
2.591787 142.588466
2.604918 141.701173
2.618033 140.843529
2.631133 140.013388
2.644221 139.208857
2.657297 138.428201
2.670365 137.669856
2.683425 136.932385
2.696479 136.214484
2.709527 135.514970
2.722572 134.832774
2.735615 134.166869
2.748657 133.516361
2.761698 132.880399
2.774740 132.258223
2.787784 131.649105
2.800831 131.052394
2.813881 130.467468
2.826936 129.893776
2.839997 129.330791
2.853063 128.778021
2.866137 128.235018
2.879218 127.701366
2.892308 127.176676
2.905407 126.660591
2.918516 126.152785
2.931636 125.652948
2.944768 125.160802
2.957912 124.676085
2.971069 124.198534
2.984241 123.728049
2.997428 123.264324
3.010632 122.807254
3.023854 122.356682
3.037094 121.912498
3.050356 121.474608
3.063639 121.042941
3.076947 120.617431
3.090280 120.198046
3.103642 119.784756
3.117032 119.377543
3.130454 118.976379
3.143909 118.581242
3.157398 118.192097
3.170923 117.808890
3.184485 117.431557
3.198085 117.060009
3.211723 116.694143
3.225399 116.333837
3.239114 115.978953
3.252867 115.629346
3.266658 115.284866
3.280487 114.945353
3.294353 114.610648
3.308256 114.280596
3.322195 113.955048
3.336169 113.633847
3.350179 113.316845


==> anc/Fig4_n_lambda_T4.0.dat <==
# n_B lambda
0.000068 154298.656192
0.000133 76361.103331
0.000263 38907.557292
0.000525 20512.324814
0.001057 11363.902548
0.002126 6736.465304
0.004201 4384.707209
0.008004 3238.785441
0.014432 2810.001311
0.024347 2937.441094
0.038467 3738.017395
0.057417 5794.467787
0.081855 10917.842818
0.112523 24995.388522
0.150186 69552.692415
0.195463 234669.903290
0.248558 946978.839915
0.308971 4427127.137275
0.375383 22767539.114870
0.445783 120491325.990779
0.518060 614657180.799974
0.590351 2867624438.297622
0.661327 11711522601.549677
0.730250 41065209306.303802
0.796950 120866637488.985519
0.861604 292837916339.096313
0.924240 580209849518.218506
0.984651 948229120203.234985
1.042672 1298198262306.687012
1.098262 1490465948324.266846
1.151461 1462351739243.127197
1.202347 1232310471770.696045
1.251017 898822111196.875610
1.297582 571631661429.099854
1.342142 319338851115.377991
1.384800 157870914236.119843
1.425652 69591092850.215759
1.464794 27565820229.594315
1.502312 9889155806.227314
1.538291 3239632514.018995
1.572813 977240102.490858
1.605953 273825012.381259
1.637786 72060354.841751
1.668382 17941786.779958
1.697811 4443244.168845
1.726136 1008832.514295
1.753423 236680.030719
1.779731 57242.754359
1.805118 14860.481757
1.829641 4355.992613
1.853353 1524.030473
1.876305 670.503370
1.898546 376.962293
1.920122 257.014872
1.941077 197.908151
1.961453 163.989135
1.981288 142.293723
2.000620 127.322735
2.019483 116.413866
2.037909 108.136223
2.055930 101.655704
2.073574 96.454244
2.090867 92.193388
2.107835 88.642939
2.124500 85.640988
2.140885 83.070421
2.157008 80.844643
2.172890 78.898178
2.188546 77.180731
2.203995 75.653084
2.219250 74.284237
2.234325 73.049340
2.249234 71.928462
2.263989 70.905211
2.278601 69.966127
2.293079 69.100048
2.307435 68.297661
2.321676 67.551091
2.335812 66.853798
2.349850 66.200097
2.363797 65.585153
2.377660 65.004851
2.391446 64.455591
2.405159 63.934266
2.418807 63.438181
2.432393 62.964976
2.445923 62.512552
2.459401 62.079176
2.472832 61.663076
2.486218 61.262883
2.499564 60.877331
2.512873 60.505260
2.526149 60.145684
2.539394 59.797671
2.552611 59.460394
2.565803 59.133131
2.578971 58.815172
2.592120 58.505920
2.605251 58.204828
2.618365 57.911386
2.631465 57.625138
2.644553 57.345660
2.657629 57.072569
2.670697 56.805509
2.683757 56.544154
2.696812 56.288203
2.709861 56.037382
2.722907 55.791326
2.735951 55.549182
2.748994 55.313113
2.762037 55.080431
2.775081 54.851890
2.788127 54.627086
2.801177 54.405974
2.814231 54.188392
2.827290 53.974209
2.840355 53.763292
2.853427 53.555522
2.866506 53.350781
2.879595 53.148969
2.892693 52.949987
2.905801 52.753747
2.918921 52.560167
2.932053 52.369173
2.945198 52.180694
2.958357 51.994670
2.971531 51.811045
2.984721 51.629770
2.997928 51.450801
3.011154 51.274099
3.024399 51.099634
3.037665 50.927375
3.050953 50.757300
3.064264 50.589389
3.077600 50.423627
3.090962 50.259996
3.104350 50.098486
3.117768 49.939085
3.131214 49.781777
3.144692 49.626554
3.158202 49.473398
3.171744 49.322290
3.185320 49.173209
3.198930 49.026132
3.212575 48.881024
3.226255 48.737859
3.239971 48.596598
3.253722 48.457206
3.267509 48.319640
3.281332 48.183860
3.295191 48.049821
3.309084 47.917480
3.323013 47.786792
3.336977 47.657712
3.350975 47.530194
3.365008 47.404198
3.379075 47.279679
3.393175 47.156598
3.407308 47.034911
3.421475 46.914583
3.435674 46.795576
3.449905 46.677851
3.464168 46.561378
3.478463 46.446120
3.492790 46.332047
3.507148 46.219129
3.521536 46.107336
3.535955 45.996640
3.550405 45.887016
3.564885 45.778433
3.579395 45.670873
3.593935 45.564309
3.608505 45.458719
3.623104 45.354082
3.637732 45.250377
3.652390 45.147587
3.667077 45.045676
3.681793 44.944657
3.696538 44.844486
3.711312 44.745151
3.726115 44.646646
3.740946 44.548946
3.755806 44.452041
3.770695 44.355913
3.785614 44.260551
3.800561 44.165941
3.815537 44.072070
3.830543 43.978930
3.845578 43.886507
3.860644 43.794790
3.875741 43.703772
3.890870 43.613447
3.906031 43.523805
3.921226 43.434846
3.936456 43.346563
3.951723 43.258957
3.967029 43.172027
3.982378 43.085777
3.997772 43.000215
4.013215 42.915350
4.028712 42.831197
4.044269 42.747774
4.059891 42.665104
4.075586 42.583215
4.091362 42.502140
4.107228 42.421914
4.123192 42.342579
4.139265 42.264175
4.155455 42.186747
4.171772 42.110336
4.188224 42.034982
4.204819 41.960726
4.221562 41.887589
4.238460 41.815601
4.255514 41.744776
4.272727 41.675129
4.290101 41.606665
4.307634 41.539384
4.325327 41.473283
4.343177 41.408356
4.361182 41.344586
4.379341 41.281975
4.397651 41.220501
4.416109 41.160154
4.434713 41.100920
4.453459 41.042785
4.472347 40.985733
4.491373 40.929751
4.510534 40.874825
4.529830 40.820942
4.549257 40.768087
4.568813 40.716247
4.588496 40.665406
4.608304 40.615552
4.628236 40.566671
4.648288 40.518750
4.668460 40.471773
4.688749 40.425727
4.709153 40.380598
4.729670 40.336371
4.750299 40.293031
4.771037 40.250564
4.791882 40.208953
4.812833 40.168184
4.833887 40.128243
4.855041 40.089105
4.876295 40.050773
4.897646 40.013210
4.919092 39.976411
4.940630 39.940354


==> anc/Fig4_n_lambda_T5.0.dat <==
# n_B lambda
0.002108 3669.409183
0.003676 2417.078369
0.006340 1692.621224
0.010709 1284.126093
0.017541 1077.222822
0.027648 1017.751083
0.041812 1098.130478
0.060770 1363.645747
0.085251 1957.653095
0.116019 3258.348838
0.153827 6293.032791
0.199260 14045.470802
0.252479 35737.445676
0.312939 100886.385321
0.379293 303329.510172
0.449531 923730.003341
0.521576 2716021.923393
0.593616 7410141.809376
0.664388 18230778.401217
0.733214 39637370.804199
0.799908 74938399.824479
0.864510 121746499.777075
0.926978 169517559.463470
0.987173 203449685.841539
1.044987 212283984.722222
1.100393 194211123.446797
1.153433 157000230.827478
1.204181 112964707.032716
1.252730 72850670.620653
1.299189 42394157.386315
1.343654 22415473.453080
1.386226 10848449.418151
1.427002 4843466.537033
1.466073 2012256.224821
1.503527 800000.406186
1.539447 292441.839997
1.573914 105124.180879
1.607005 37197.412840
1.638792 13249.740560
1.669346 4880.248963
1.698734 1915.985296
1.727024 827.724826
1.754276 405.705257
1.780553 231.030444
1.805911 152.496571
1.830407 113.206886
1.854094 91.173934
1.877023 77.526003
1.899242 68.386844
1.920799 61.894336
1.941735 57.069575
1.962094 53.356982
1.981913 50.419871
2.001230 48.043394
2.020079 46.084077
2.038493 44.442813
2.056502 43.048954
2.074135 41.850864
2.091419 40.809982
2.108377 39.896963
2.125033 39.089137
2.141410 38.368717
2.157526 37.721589
2.173400 37.136420
2.189051 36.604036
2.204493 36.116918
2.219742 35.668878
2.234813 35.254755
2.249717 34.870278
2.264467 34.511812
2.279075 34.176289
2.293549 33.861102
2.307901 33.564010
2.322139 33.283098
2.336272 33.016714
2.350307 32.763391
2.364251 32.521895
2.378112 32.291121
2.391895 32.070111
2.405607 31.858002
2.419253 31.654056
2.432837 31.457594
2.446366 31.268029
2.459842 31.084826
2.473271 30.907516
2.486656 30.735667
2.500001 30.568897
2.513310 30.406858
2.526584 30.249238
2.539828 30.095746
2.553045 29.946134
2.566236 29.800170
2.579405 29.657615
2.592555 29.518281
2.605685 29.381995
2.618800 29.248588
2.631901 29.117907
2.644989 28.989798
2.658067 28.864169
2.671136 28.740863
2.684198 28.619780
2.697254 28.500818
2.710306 28.383883
2.723355 28.268881
2.736402 28.155740
2.749448 28.044375
2.762495 27.934715
2.775544 27.826686
2.788596 27.720257
2.801652 27.615338
2.814712 27.511887
2.827779 27.409814
2.840852 27.309193
2.853933 27.209860
2.867023 27.111815
2.880122 27.015023
2.893232 26.919448
2.906354 26.825061
2.919488 26.731830
2.932636 26.639731
2.945798 26.548740
2.958975 26.458832
2.972168 26.369991
2.985379 26.282199
2.998608 26.195439
3.011856 26.109696
3.025125 26.024960
3.038415 25.941218
3.051727 25.858460
3.065063 25.776679
3.078423 25.695864
3.091809 25.616010
3.105222 25.537108
3.118661 25.459151
3.132130 25.382133
3.145627 25.306046
3.159154 25.230882
3.172713 25.156630
3.186302 25.083284
3.199924 25.010831
3.213578 24.939261
3.227265 24.868560
3.240985 24.798716
3.254739 24.729716
3.268527 24.661542
3.282348 24.594182
3.296204 24.527618
3.310093 24.461834
3.324016 24.396814
3.337973 24.332540
3.351964 24.268996
3.365988 24.206165


==> anc/Fig4_n_lambda_T6.0.dat <==
# n_B lambda
0.000149 32834.318452
0.000231 20379.305808
0.000358 12750.183513
0.000561 8057.467829
0.000882 5155.952713
0.001396 3352.875072
0.002219 2225.183251
0.003532 1515.769851
0.005609 1067.619831
0.008847 784.744864
0.013779 608.773416
0.021073 505.213810
0.031484 454.378073
0.045809 447.965747
0.064848 488.431913
0.089404 592.739878
0.120281 804.194789
0.158237 1222.439496
0.203833 2076.933813
0.257183 3902.992872
0.317693 7930.277395
0.383983 16862.244485
0.454053 36047.473278
0.525856 74609.988533
0.597643 144947.206283
0.668213 258434.722374
0.736925 415799.106823
0.803549 596824.442669
0.868030 758783.405452
0.930296 853970.776902
0.990249 854604.574606
1.047822 765600.727025
1.103009 618417.364591
1.155854 453678.381597
1.206433 304424.515276
1.254832 189010.382576
1.301158 108350.168052
1.345506 58507.360356
1.387972 29983.941994
1.428653 14770.048877
1.467637 7096.757016
1.505012 3382.068345
1.540860 1628.610746
1.575261 808.353804
1.608290 421.904773
1.640021 236.265958
1.670522 144.454439
1.699863 97.274954
1.728108 71.713435
1.755319 56.901085
1.781557 47.684146
1.806880 41.563456
1.831343 37.270148
1.854999 34.122256
1.877900 31.730177
1.900093 29.859007
1.921625 28.360064
1.942539 27.135203
1.962876 26.117277
1.982676 25.258921
2.001975 24.525840
2.020808 23.892638
2.039207 23.340149
2.057202 22.853649
2.074821 22.421677
2.092092 22.035184
2.109039 21.686952
2.125685 21.371160
2.142052 21.083061
2.158159 20.818777
2.174025 20.575088
2.189667 20.349315
2.205103 20.139214
2.220345 19.942891
2.235410 19.758738
2.250308 19.585388
2.265053 19.421670
2.279655 19.266570
2.294126 19.119216
2.308473 18.978847
2.322707 18.844800
2.336836 18.716496
2.350868 18.593421
2.364810 18.475130
2.378668 18.361221
2.392448 18.251343
2.406158 18.145178
2.419801 18.042444
2.433384 17.942891
2.446911 17.846289
2.460386 17.752435
2.473814 17.661143
2.487198 17.572247
2.500543 17.485593
2.513851 17.401045
2.527125 17.318475
2.540370 17.237766
2.553587 17.158814
2.566779 17.081528
2.579949 17.005806
2.593099 16.931572
2.606231 16.858766
2.619347 16.787294
2.632450 16.717102
2.645541 16.648131
2.658621 16.580325
2.671694 16.513633
2.684759 16.448003
2.697819 16.383396
2.710876 16.319771
2.723929 16.257086
2.736982 16.195307
2.750034 16.134410
2.763088 16.074335
2.776145 16.015083
2.789204 15.956615
2.802269 15.898908
2.815339 15.841938
2.828415 15.785681
2.841500 15.730120
2.854593 15.675235
2.867696 15.621008
2.880809 15.567423
2.893934 15.514465
2.907071 15.462119
2.920221 15.410375
2.933386 15.359218
2.946566 15.308640
2.959763 15.258629
2.972976 15.209177
2.986207 15.160276
2.999457 15.111918
3.012727 15.064096
3.026018 15.016803
3.039330 14.970036
3.052665 14.923787
3.066023 14.878051
3.079405 14.832825
3.092812 14.788103
3.106245 14.743880
3.119704 14.700153
3.133191 14.656917
3.146706 14.614165
3.160250 14.571901
3.173823 14.530111
3.187426 14.488793
3.201059 14.447942
3.214723 14.407551
3.228419 14.367618
3.242146 14.328132
3.255904 14.289090
3.269695 14.250483
3.283519 14.212305
3.297374 14.174550
3.311263 14.137208
3.325184 14.100274
3.339138 14.063739
3.353124 14.027594
3.367143 13.991834


==> anc/Fig4_n_lambda_T7.0.dat <==
# n_B lambda
0.000052 79981.109850
0.000078 52405.258399
0.000114 34423.932132
0.000165 22677.251980
0.000240 14994.625454
0.000349 9960.158780
0.000509 6654.259383
0.000744 4476.044051
0.001095 3036.488532
0.001618 2081.459124
0.002401 1445.311369
0.003573 1019.806248
0.005321 733.700933
0.007912 541.242128
0.011713 411.839194
0.017212 325.752523
0.025007 270.125010
0.035808 237.036954
0.050398 222.068375
0.069609 223.886117
0.094296 244.405136
0.125310 290.144980
0.163424 375.345666
0.209183 528.209895
0.262661 802.080403
0.323216 1291.997601
0.389436 2151.259253
0.459328 3588.318175
0.530889 5818.390747
0.602427 8944.764355
0.672794 12797.991641
0.741360 16821.319091
0.807852 20139.022513
0.872154 21879.798025
0.934181 21592.916582
0.993863 19446.021698
1.051167 16086.464517
1.106104 12317.345626
1.158724 8803.201151
1.209102 5926.581287
1.257324 3796.479363
1.303492 2339.450045
1.347699 1403.603638
1.390040 830.707342
1.430606 491.440858
1.469487 294.825207
1.506768 181.878164
1.542531 116.970494
1.576853 79.368708
1.609809 57.241081
1.641473 43.875256
1.671913 35.498153
1.701196 30.012578
1.729388 26.255870
1.756550 23.574217
1.782743 21.589171
1.808024 20.073535
1.832448 18.885564
1.856068 17.933494
1.878936 17.155857
1.901098 16.510199
1.922601 15.966404
1.943488 15.502582
1.963801 15.102493
1.983579 14.753861
2.002857 14.447260
2.021670 14.175340
2.040050 13.932330
2.058029 13.713590
2.075633 13.515402
2.092889 13.334741
2.109823 13.169127
2.126457 13.016505
2.142812 12.875176
2.158908 12.743711
2.174765 12.620907
2.190398 12.505746
2.205825 12.397360
2.221060 12.295008
2.236118 12.198051
2.251010 12.105934
2.265748 12.018185
2.280345 11.934383
2.294811 11.854163
2.309154 11.777206
2.323384 11.703229
2.337509 11.631981
2.351537 11.563240
2.365475 11.496811
2.379331 11.432516
2.393109 11.370197
2.406817 11.309713
2.420458 11.250935
2.434040 11.193749
2.447566 11.138049
2.461040 11.083742
2.474467 11.030740
2.487851 10.978966
2.501196 10.928348
2.514504 10.878820
2.527780 10.830321
2.541025 10.782796
2.554243 10.736196
2.567437 10.690473
2.580609 10.645583
2.593761 10.601486
2.606896 10.558146
2.620016 10.515527
2.633122 10.473599
2.646217 10.432332
2.659302 10.391698
2.672380 10.351672
2.685451 10.312230
2.698517 10.273350
2.711580 10.235011
2.724640 10.197194
2.737701 10.159880
2.750761 10.123055
2.763824 10.086700
2.776890 10.050802
2.789960 10.015347
2.803035 9.980322
2.816117 9.945716
2.829206 9.911518
2.842303 9.877716
2.855410 9.844302
2.868527 9.811267
2.881656 9.778601
2.894796 9.746298
2.907950 9.714350
2.921118 9.682750
2.934300 9.651493
2.947499 9.620573
2.960714 9.589983
2.973947 9.559754
2.987198 9.529779
3.000468 9.500156
3.013758 9.470846
3.027069 9.441847
3.040401 9.413153
3.053756 9.384763
3.067134 9.356673
3.080536 9.328880
3.093962 9.301382
3.107414 9.274175
3.120891 9.247256
3.134395 9.220623
3.147926 9.194273
3.161485 9.168203
3.175072 9.142410
3.188688 9.116892
3.202333 9.091645
3.216007 9.066665
3.229712 9.041951
3.243446 9.017497
3.257212 8.993302
3.271008 8.969362
3.284836 8.945672
3.298694 8.922229
3.312585 8.899030
3.326506 8.876069
3.340460 8.853344
3.354446 8.830851
3.368463 8.808577


==> anc/Fig4_n_lambda_T8.0.dat <==
# n_B lambda
0.000047 70861.028661
0.000067 48830.082645
0.000094 33712.717522
0.000132 23301.554666
0.000184 16145.887044
0.000255 11212.776854
0.000354 7807.943546
0.000491 5456.463853
0.000682 3829.245707
0.000950 2700.382892
0.001330 1915.843698
0.001868 1368.541568
0.002632 986.247850
0.003721 718.194838
0.005269 529.661600
0.007469 396.696823
0.010577 302.792387
0.014941 236.548252
0.021009 190.154584
0.029338 158.220128
0.040592 137.191577
0.055536 124.827850
0.075010 119.929822
0.099900 122.331191
0.131094 132.978508
0.169385 154.297327
0.215312 190.744519
0.268913 249.478477
0.329502 340.541548
0.395641 475.457193
0.465350 662.799882
0.536667 901.325835
0.607957 1172.594047
0.678109 1438.554520
0.746491 1648.354422
0.812792 1754.879192
0.876862 1733.988720
0.938615 1594.320522
0.998001 1371.342249
1.055010 1111.279584
1.109670 855.360678
1.162036 630.947865
1.212186 450.280243
1.260205 314.021310
1.306191 216.204787
1.350235 148.516834
1.392429 102.863371
1.432863 72.578272
1.471625 52.669318
1.508796 39.609655
1.544459 30.996532
1.578690 25.236864
1.611562 21.301062
1.643148 18.538323
1.673517 16.542275
1.702735 15.058894
1.730865 13.927342
1.757971 13.043691
1.784112 12.339145
1.809344 11.767018
1.833723 11.294844
1.857302 10.899530
1.880131 10.564292
1.902258 10.276707
1.923728 10.027410
1.944585 9.809235
1.964870 9.616628
1.984621 9.445222
2.003875 9.291548
2.022666 9.152824
2.041026 9.026797
2.058985 8.911625
2.076571 8.805796
2.093812 8.708055
2.110730 8.617355
2.127350 8.532815
2.143693 8.453700
2.159777 8.379375
2.175623 8.309305
2.191247 8.243029
2.206664 8.180149
2.221891 8.120325
2.236940 8.063257
2.251825 8.008685
2.266558 7.956382
2.281149 7.906119
2.295608 7.857773
2.309947 7.811187
2.324173 7.766170
2.338294 7.722624
2.352319 7.680438
2.366254 7.639497
2.380107 7.599742
2.393883 7.561095
2.407587 7.523453
2.421230 7.486753
2.434810 7.450950
2.448335 7.415984
2.461810 7.381806
2.475237 7.348371
2.488622 7.315635
2.501967 7.283562
2.515277 7.252115
2.528554 7.221264
2.541802 7.190979
2.555023 7.161231
2.568219 7.131998
2.581395 7.103250
2.594551 7.074968
2.607690 7.047134
2.620814 7.019728
2.633926 6.992733
2.647026 6.966131
2.660118 6.939909
2.673202 6.914051
2.686280 6.888544
2.699354 6.863377
2.712425 6.838538
2.725494 6.814016
2.738564 6.789800
2.751635 6.765883
2.764708 6.742254
2.777785 6.718905
2.790866 6.695830
2.803954 6.673020
2.817048 6.650469
2.830151 6.628171
2.843262 6.606120
2.856384 6.584311
2.869516 6.562737
2.882660 6.541395
2.895817 6.520280
2.908987 6.499388
2.922172 6.478715
2.935373 6.458257
2.948589 6.438011
2.961823 6.417974
2.975074 6.398142
2.988344 6.378514
3.001633 6.359085
3.014942 6.339855
3.028272 6.320819
3.041623 6.301977
3.054996 6.283327
3.068393 6.264865
3.081813 6.246589
3.095257 6.228499
3.108725 6.210593
3.122219 6.192867
3.135739 6.175321
3.149285 6.157953
3.162859 6.140760
3.176459 6.123741
3.190088 6.106894
3.203744 6.090218
3.217430 6.073709
3.231144 6.057367
3.244888 6.041189
3.258661 6.025173
3.272465 6.009317
3.286298 5.993619
3.300162 5.978077
3.314057 5.962689
3.327982 5.947452
3.341939 5.932364
3.355927 5.917423
3.369946 5.902627


==> anc/Fig4_n_lambda_T9.0.dat <==
# n_B lambda
0.000367 6165.665925
0.000491 4470.294454
0.000657 3248.055349
0.000879 2368.040274
0.001180 1732.907766
0.001588 1273.569547
0.002144 940.815028
0.002902 699.216908
0.003940 523.413169
0.005362 395.129900
0.007310 301.358772
0.009973 232.656343
0.013603 182.279657
0.018530 145.382977
0.025176 118.488610
0.034063 99.113921
0.045822 85.512389
0.061195 76.498551
0.081017 71.306285
0.106187 69.581628
0.137617 71.312283
0.176117 76.847547
0.222221 86.903379
0.275940 102.493527
0.336553 124.635755
0.402598 153.773786
0.472116 188.943113
0.543185 227.155428
0.614218 263.368085
0.684130 291.453508
0.752283 305.948042
0.818340 303.900930
0.882132 285.886254
0.943576 255.607267
1.002641 218.398006
1.059332 179.529707
1.113691 143.046585
1.165781 111.353476
1.215679 85.378968
1.263470 65.013760
1.309251 49.567588
1.353111 38.138741
1.395139 29.827313
1.435423 23.846451
1.474048 19.558442
1.511096 16.474526
1.546645 14.235079
1.580772 12.584920
1.613549 11.347351
1.645047 10.401473
1.675335 9.664881
1.704478 9.080891
1.732540 8.610105
1.759582 8.224717
1.785663 7.904784
1.810841 7.635767
1.835170 7.406901
1.858702 7.210089
1.881488 7.039162
1.903574 6.889358
1.925008 6.756951
1.945830 6.639002
1.966083 6.533167
1.985805 6.437557
2.005032 6.350638
2.023798 6.271157
2.042135 6.198077
2.060073 6.130544
2.077640 6.067841
2.094862 6.009366
2.111764 5.954612
2.128369 5.903147
2.144697 5.854604
2.160769 5.808666
2.176603 5.765061
2.192215 5.723555
2.207623 5.683943
2.222841 5.646044
2.237882 5.609705
2.252759 5.574787
2.267485 5.541170
2.282070 5.508745
2.296524 5.477416
2.310858 5.447099
2.325079 5.417718
2.339197 5.389205
2.353219 5.361497
2.367151 5.334540
2.381002 5.308283
2.394777 5.282682
2.408481 5.257695
2.422121 5.233285
2.435702 5.209417
2.449227 5.186061
2.462702 5.163187
2.476131 5.140770
2.489517 5.118786
2.502864 5.097212
2.516176 5.076027
2.529456 5.055213
2.542707 5.034753
2.555932 5.014630
2.569132 4.994830
2.582312 4.975337
2.595474 4.956141
2.608619 4.937229
2.621749 4.918587
2.634867 4.900190
2.647974 4.882082
2.661073 4.864198
2.674165 4.846549
2.687252 4.829127
2.700335 4.811924
2.713415 4.794934
2.726495 4.778149
2.739575 4.761565
2.752657 4.745174
2.765741 4.728973
2.778830 4.712955
2.791924 4.697077
2.805025 4.681453
2.818133 4.665960
2.831250 4.650634
2.844376 4.635472
2.857512 4.620469
2.870660 4.605622
2.883820 4.590930
2.896993 4.576388
2.910180 4.561995
2.923382 4.547747
2.936599 4.533643
2.949833 4.519680
2.963084 4.505857
2.976353 4.492170
2.989641 4.478619
3.002948 4.465201
3.016275 4.451916
3.029623 4.438761
3.042992 4.425734
3.056383 4.412836
3.069797 4.400063
3.083233 4.387410
3.096694 4.374890
3.110179 4.362487
3.123689 4.350204
3.137224 4.338041
3.150785 4.325996
3.164372 4.314068
3.177987 4.302255
3.191628 4.290557
3.205297 4.278972
3.218994 4.267499
3.232719 4.256136
3.246473 4.244883
3.260256 4.233737
3.274068 4.222698
3.287910 4.211765
3.301782 4.200936
3.315683 4.190209
3.329615 4.179583
3.343578 4.169058
3.357571 4.158631
3.371595 4.148301
3.385651 4.138068


==> anc/Fig4_points_top <==
# n_B lambda
2.605222 6199.241735
2.306103 827.777109
2.147639 254.437641
2.033266 110.222151
1.938823 57.740575
1.854889 34.136960
1.776736 22.044457
1.701599 15.116552
1.627826 10.918615
1.553547 8.179396


==> anc/Fig5_T1.0.dat <==
# n_B lambda
0.002290 inf
0.008400 inf
0.018548 inf
0.032869 inf
0.051842 inf
0.076134 inf
0.106537 inf
0.143879 inf
0.188854 inf
0.241751 inf
0.302145 inf
0.368751 inf
0.439525 inf
0.512285 inf
0.585086 inf
0.656513 inf
0.725698 inf
0.792205 inf
0.856570 inf
0.919618 inf
0.980468 inf
1.038853 inf
1.094745 inf
1.148200 inf
1.199308 inf
1.248173 inf
1.294911 inf
1.339627 inf
1.382425 inf
1.423406 inf
1.462663 inf
1.500288 inf
1.536365 inf
1.570976 inf
1.604199 inf
1.636108 inf
1.666776 inf
1.696270 inf
1.724657 inf
1.751999 inf
1.778360 inf
1.803796 inf
1.828364 inf
1.852117 inf
1.875108 inf
1.897385 inf
1.918995 inf
1.939980 inf
1.960385 inf
1.980246 inf
1.999603 inf
2.018488 inf
2.036936 inf
2.054977 inf
2.072639 inf
2.089949 inf
2.106932 inf
2.123612 inf
2.140009 inf
2.156145 inf
2.172038 inf
2.187706 inf
2.203165 inf
2.218429 inf
2.233513 inf
2.248430 inf
2.263192 inf
2.277811 inf
2.292296 inf
2.306658 inf
2.320905 inf
2.335046 inf
2.349089 inf
2.363041 inf
2.376908 inf
2.390698 inf
2.404415 inf
2.418066 inf
2.431656 inf
2.445189 inf
2.458670 inf
2.472103 inf
2.485492 inf
2.498840 inf
2.512152 inf
2.525429 inf
2.538676 inf
2.551895 inf
2.565088 inf
2.578259 inf
2.591409 inf
2.604540 inf
2.617656 inf
2.630757 inf
2.643845 inf
2.656922 inf
2.669990 inf
2.683051 inf
2.696105 inf
2.709154 inf
2.722199 inf
2.735242 inf
2.748283 inf
2.761324 inf
2.774366 inf
2.787410 inf
2.800456 inf
2.813506 86756426684.347946
2.826560 20614648233.948399
2.839619 10247502887.586721
2.852684 2557951013.861065
2.865755 1361220011.039013
2.878834 709484547.526415
2.891920 383718717.636276
2.905015 209519173.764564
2.918118 115592245.892027
2.931231 64506353.288497
2.944354 36391741.005443
2.957488 19277479.071850
2.970632 10697085.943070
2.983788 5956968.851982
2.996955 3327472.819437
3.010135 1864727.537016
3.023328 1048679.846056
3.036533 610291.642784
3.049753 354107.137544
3.062987 207422.727737
3.076237 123486.003895
3.089504 63377.092247
3.102793 36979.898558
3.116108 21874.109463
3.129455 13194.683881
3.142844 8183.940491
3.156282 5274.864768
3.169773 3574.119264
3.183318 2559.393119
3.196917 1961.062553
3.210564 1597.177192
3.224258 1373.451749
3.237996 1228.454928
3.251774 1136.767421
3.265592 1077.380613
3.279449 1038.769269
3.293342 1013.654533
3.307270 996.926116
3.321234 986.348117
3.335232 979.450717
3.349263 974.893061


==> anc/Fig5_T10.0.dat <==
# n_B lambda
0.000056 inf
0.000075 inf
0.000100 inf
0.000132 inf
0.000173 inf
0.000226 inf
0.000296 inf
0.000386 inf
0.000502 inf
0.000651 inf
0.000845 inf
0.001100 inf
0.001432 inf
0.001869 inf
0.002444 inf
0.003206 inf
0.004214 inf
0.005553 inf
0.007332 inf
0.009695 inf
0.012833 inf
0.016991 inf
0.022486 inf
0.029719 15863551122.516056
0.039187 2702812713.663787
0.051495 1121681302.711376
0.067360 541706624.065277
0.087605 292858794.462827
0.113131 167189404.848622
0.144859 98084694.818607
0.183609 58267336.893424
0.229908 34806925.946132
0.283746 20889866.049705
0.344370 12642472.020473
0.410309 7763480.391763
0.479624 4869769.995296
0.550433 3134323.903918
0.621189 2074501.940942
0.690827 1411935.647252
0.758703 986866.960327
0.824466 706914.128787
0.887939 517760.737540
0.949044 387010.136869
1.007762 294619.321132
1.064115 228031.834836
1.118153 179160.999682
1.169944 142662.947477
1.219569 115014.099664
1.267111 93772.828121
1.312668 77241.880142
1.356324 64228.119514
1.398167 53866.927835
1.438284 45540.310231
1.476757 38786.029631
1.513666 33258.072659
1.549089 28699.206243
1.583100 24911.109596
1.615770 21741.778044
1.647171 19070.466409
1.677368 16807.158811
1.706428 14877.881998
1.734412 13223.482958
1.761383 11797.958338
1.787399 10563.458848
1.812516 9489.368230
1.836789 8550.770793
1.860269 7727.200981
1.883007 7001.741224
1.905049 6358.897949
1.926441 5789.156246
1.947226 5281.659641
1.967444 4828.309103
1.987134 4422.097604
2.006331 4057.091071
2.025070 3728.237377
2.043381 3431.213073
2.061296 3162.317149
2.078842 2918.353832
2.096044 2696.558261
2.112928 2494.526888
2.129516 2310.164215
2.145829 2141.331130
2.161887 1986.898429
2.177708 1845.270267
2.193309 1715.196970
2.208706 1595.574242
2.223914 1485.423063
2.238947 1383.871030
2.253816 1290.142286
2.268535 1203.543807
2.283114 1123.453620
2.297563 1049.312321
2.311891 980.618362
2.326109 916.917563
2.340223 857.801126
2.354242 802.898317
2.368173 751.872688
2.382022 704.418998
2.395795 660.259786
2.409499 619.141204
2.423139 580.831969
2.436720 545.120813
2.450246 511.813955
2.463722 480.737083
2.477153 451.720903
2.490542 424.619826
2.503892 399.237705
2.517208 375.557273
2.530491 353.411420
2.543746 332.692556
2.556976 313.301612
2.570182 295.147295
2.583367 278.145108
2.596535 262.214789
2.609686 247.286099
2.622824 233.291050
2.635949 220.167316
2.649065 207.857135
2.662172 196.306744
2.675273 185.466429
2.688369 175.289815
2.701462 165.733550
2.714553 156.757935
2.727643 148.325531
2.740735 140.401513
2.753828 132.953588
2.766925 125.951552
2.780027 119.367228
2.793134 113.174385
2.806248 107.348515
2.819370 101.866679
2.832501 96.707571
2.845642 91.851224
2.858794 87.278932
2.871957 82.973239
2.885133 78.917857
2.898322 75.097518
2.911525 71.497876
2.924744 68.105571
2.937978 64.908086
2.951229 61.893658
2.964497 59.051280
2.977783 56.370650
2.991088 53.842103
3.004412 51.456541
3.017757 49.205498
3.031121 47.080967
3.044508 45.075463
3.057916 43.181954
3.071346 41.393847
3.084799 39.704943
3.098276 38.109418
3.111777 36.601798
3.125302 35.176956
3.138853 33.830061
3.152429 32.556577
3.166031 31.352236
3.179659 30.213024
3.193314 29.135192
3.206996 28.113549
3.220705 27.147960
3.234443 26.233737
3.248209 25.367926
3.262003 24.547768
3.275826 23.770642
3.289678 23.034109
3.303560 22.335859
3.317471 21.673717
3.331413 21.045658
3.345384 20.449755
3.359386 19.884193
3.373419 19.347287
3.387483 18.837432


==> anc/Fig5_T2.0.dat <==
# n_B lambda
0.000066 inf
0.000273 inf
0.001095 inf
0.003742 inf
0.009716 inf
0.019704 inf
0.033978 inf
0.052968 inf
0.077313 inf
0.107785 inf
0.145198 inf
0.190228 inf
0.243147 inf
0.303519 inf
0.370063 inf
0.440746 inf
0.513403 inf
0.586102 inf
0.657435 inf
0.726546 inf
0.793104 inf
0.857635 inf
0.920545 inf
0.981296 inf
1.039610 inf
1.095445 inf
1.148849 inf
1.199914 inf
1.248741 inf
1.295445 inf
1.340130 inf
1.382900 inf
1.423855 inf
1.463089 inf
1.500692 inf
1.536750 inf
1.571343 inf
1.604550 inf
1.636444 inf
1.667097 inf
1.696578 inf
1.724953 inf
1.752284 inf
1.778634 inf
1.804060 inf
1.828619 inf
1.852365 inf
1.875348 inf
1.897617 inf
1.919220 inf
1.940200 inf
1.960598 inf
1.980455 inf
1.999806 inf
2.018687 inf
2.037131 inf
2.055167 inf
2.072826 inf
2.090132 inf
2.107113 inf
2.123789 inf
2.140184 inf
2.156318 inf
2.172209 inf
2.187874 inf
2.203330 inf
2.218593 inf
2.233676 inf
2.248591 inf
2.263352 inf
2.277969 inf
2.292453 inf
2.306813 inf
2.321059 inf
2.335199 inf
2.349241 inf
2.363192 inf
2.377058 inf
2.390847 inf
2.404564 inf
2.418215 inf
2.431804 inf
2.445336 inf
2.458816 inf
2.472249 inf
2.485637 49332258947.381958
2.498985 7092569231.932343
2.512296 4997128300.273639
2.525573 3335267557.252199
2.538820 905678296.165726
2.552038 632469901.237205
2.565231 444270945.506747
2.578401 315799246.193979
2.591551 225960818.477462
2.604682 162497681.228788
2.617797 117320319.961100
2.630898 84970755.090703
2.643986 61701051.260689
2.657063 44902172.348524
2.670131 32739364.323968
2.683191 23911935.181300
2.696245 17493106.458047
2.709293 12817868.354900
2.722339 9399015.881569
2.735381 6903593.765441
2.748423 5077122.583058
2.761464 3738511.012336
2.774506 2756207.610875
2.787549 2034480.884693
2.800595 1503571.621957
2.813645 1112564.784912
2.826699 824256.408381
2.839758 611420.232884
2.852823 454141.942331
2.865894 337793.808170
2.878973 251624.034626
2.892060 187729.723411
2.905155 140056.515816
2.918259 104746.117370
2.931373 78460.613984
2.944497 58868.009385
2.957633 44245.963524
2.970779 33318.992426
2.983939 25142.888533
2.997111 19016.623465
3.010298 14419.955965
3.023499 10966.293486
3.036717 8367.595205
3.049952 6409.564409
3.063207 4932.215408
3.076484 3816.038683
3.089784 2971.577509
3.103112 2331.792090
3.116469 1846.361297
3.129860 1477.469945
3.143287 1196.633883
3.156753 982.384687
3.170258 817.313193
3.183809 690.622426
3.197402 593.713693
3.211038 518.765234
3.224717 460.516871
3.238438 415.005997
3.252200 379.250671
3.266002 351.005977
3.279843 328.578064
3.293722 310.746458
3.307639 296.422887
3.321591 284.832367
3.335579 275.549291
3.349601 268.054418


==> anc/Fig5_T3.0.dat <==
# n_B lambda
0.000060 inf
0.000151 inf
0.000384 inf
0.000980 inf
0.002442 inf
0.005674 inf
0.011790 inf
0.021663 inf
0.035840 inf
0.054818 inf
0.079215 inf
0.109782 inf
0.147309 inf
0.192446 inf
0.245436 inf
0.305816 inf
0.372289 inf
0.442840 inf
0.515327 inf
0.587848 inf
0.659021 inf
0.728037 inf
0.794683 inf
0.859315 inf
0.922092 inf
0.982690 inf
1.040881 inf
1.096615 inf
1.149935 inf
1.200926 inf
1.249688 inf
1.296334 inf
1.340968 inf
1.383691 inf
1.424604 inf
1.463799 inf
1.501367 inf
1.537392 inf
1.571956 inf
1.605135 inf
1.637003 inf
1.667633 inf
1.697092 inf
1.725446 inf
1.752759 inf
1.779091 inf
1.804501 inf
1.829045 inf
1.852777 inf
1.875747 inf
1.898005 inf
1.919596 inf
1.940566 inf
1.960955 inf
1.980802 inf
2.000145 inf
2.019019 inf
2.037455 inf
2.055485 inf
2.073138 inf
2.090439 inf
2.107414 inf
2.124086 inf
2.140476 inf
2.156605 inf
2.172492 inf
2.188154 6743696177.781013
2.203607 2209865192.574141
2.218867 1758487458.292609
2.233946 1423058755.737743
2.248859 1049055348.675251
2.263617 269723737.491660
2.278232 208286402.633298
2.292714 161488411.491707
2.307072 125985922.284727
2.321316 98705720.879724
2.335454 77611378.872850
2.349495 61213867.298162
2.363444 48411289.241516
2.377309 38378489.486991
2.391097 30484593.964916
2.404812 24261962.784798
2.418461 19342636.747640
2.432049 15445037.341303
2.445581 12350796.355977
2.459060 9889895.028550
2.472491 7929474.820436
2.485879 6365475.753196
2.499226 5116121.857563
2.512536 4116862.970568
2.525813 3314933.736942
2.539059 2672619.015208
2.552276 2156899.197627
2.565469 1742382.024282
2.578638 1408852.814694
2.591787 1140203.146851
2.604918 923621.451021
2.618033 748844.196958
2.631133 607680.389476
2.644221 493569.133633
2.657297 401249.449583
2.670365 326497.303617
2.683425 265764.067493
2.696479 216580.965226
2.709527 176648.045163
2.722572 144199.141163
2.735615 117810.148025
2.748657 96332.010252
2.761698 78836.839735
2.774740 64574.846667
2.787784 52939.302927
2.800831 43439.017254
2.813881 35676.048364
2.826936 29328.435354
2.839997 24133.761148
2.853063 19879.487520
2.866137 16392.651587
2.879218 13532.576857
2.892308 11184.721318
2.905407 9247.377114
2.918516 7660.119915
2.931636 6353.889256
2.944768 5278.078144
2.957912 4391.340130
2.971069 3659.866397
2.984241 3055.993129
2.997428 2557.072424
3.010632 2144.542038
3.023854 1803.179726
3.037094 1520.491197
3.050356 1286.212793
3.063639 1091.910544
3.076947 930.628858
3.090280 796.661803
3.103642 685.285466
3.117032 592.610883
3.130454 515.422424
3.143909 451.061899
3.157398 397.332768
3.170923 352.416203
3.184485 314.807919
3.198085 283.263098
3.211723 256.666322
3.225399 234.331293
3.239114 215.476001
3.252867 199.519440
3.266658 185.981658
3.280487 174.466335
3.294353 164.646060
3.308256 156.250268
3.322195 149.054833
3.336169 142.874068
3.350179 137.553606


==> anc/Fig5_T4.0.dat <==
# n_B lambda
0.000068 inf
0.000133 inf
0.000263 inf
0.000525 inf
0.001057 inf
0.002126 inf
0.004201 inf
0.008004 inf
0.014432 inf
0.024347 inf
0.038467 inf
0.057417 inf
0.081855 inf
0.112523 inf
0.150186 inf
0.195463 inf
0.248558 inf
0.308971 inf
0.375383 inf
0.445783 inf
0.518060 inf
0.590351 inf
0.661327 inf
0.730250 inf
0.796950 inf
0.861604 inf
0.924240 inf
0.984651 inf
1.042672 inf
1.098262 inf
1.151461 inf
1.202347 inf
1.251017 inf
1.297582 inf
1.342142 inf
1.384800 inf
1.425652 inf
1.464794 inf
1.502312 inf
1.538291 inf
1.572813 inf
1.605953 inf
1.637786 inf
1.668382 inf
1.697811 34823979010.357788
1.726136 8359327419.813869
1.753423 3766947127.148950
1.779731 2115878561.425807
1.805118 1330362527.955421
1.829641 895138293.538605
1.853353 629878483.437608
1.876305 457402871.838752
1.898546 340017893.113392
1.920122 257304017.904256
1.941077 197489705.052679
1.961453 153334749.643256
1.981288 120212520.267016
2.000620 95015393.356419
2.019483 75634913.113428
2.037909 60556393.507790
2.055930 48745502.765377
2.073574 39423512.314860
2.090867 32017559.384784
2.107835 26100716.782705
2.124500 21349488.640358
2.140885 17515737.518224
2.157008 14411264.163244
2.172890 11887537.412112
2.188546 9829022.549472
2.203995 8144814.462909
2.219250 6763111.566867
2.234325 5626818.453995
2.249234 4688803.545204
2.263989 3914118.465437
2.278601 3272584.151182
2.293079 2740193.621174
2.307435 2297626.127925
2.321676 1929108.030177
2.335812 1621785.156379
2.349850 1365126.020714
2.363797 1150143.601227
2.377660 970208.366493
2.391446 819281.365755
2.405159 692529.712558
2.418807 585955.822384
2.432393 496246.154868
2.445923 420651.552556
2.459401 356888.579142
2.472832 303055.104889
2.486218 257563.379935
2.499564 219086.408999
2.512873 186434.401442
2.526149 158809.465030
2.539394 135379.040610
2.552611 115490.264296
2.565803 98594.882461
2.578971 84229.768260
2.592120 72008.983011
2.605251 61603.494437
2.618365 52737.695656
2.631465 45178.489711
2.644553 38728.875914
2.657629 33222.290089
2.670697 28523.246453
2.683757 24503.338653
2.696812 21055.273648
2.709861 18110.198299
2.722907 15587.658422
2.735951 13425.716063
2.748994 11571.693663
2.762037 9980.770740
2.775081 8614.801175
2.788127 7441.280473
2.801177 6432.504496
2.814231 5564.836667
2.827290 4818.115665
2.840355 4175.119027
2.853427 3621.128484
2.866506 3143.557246
2.879595 2731.622052
2.892693 2376.116333
2.905801 2069.133953
2.918921 1803.907177
2.932053 1574.631582
2.945198 1376.325013
2.958357 1204.221746
2.971531 1055.584313
2.984721 926.817787
2.997928 815.207400
3.011154 718.417410
3.024399 634.437432
3.037665 561.534283
3.050953 498.214055
3.064264 443.188347
3.077600 395.344340
3.090962 353.721264
3.104350 317.488437
3.117768 285.927627
3.131214 258.417440
3.144692 234.420062
3.158202 213.469742
3.171744 195.163314
3.185320 179.151403
3.198930 165.131617
3.212575 152.842019
3.226255 142.055892
3.239971 132.576889
3.253722 124.235272
3.267509 116.884032
3.281332 110.396083
3.295191 104.661288
3.309084 99.584731
3.323013 95.092576
3.336977 91.087618
3.350975 87.534078
3.365008 84.369754
3.379075 81.548156
3.393175 79.028887
3.407308 76.776817
3.421475 74.761318
3.435674 72.955628
3.449905 71.336357
3.464168 69.882974
3.478463 68.577460
3.492790 67.403969
3.507148 66.348451
3.521536 65.398549
3.535955 64.543292
3.550405 63.772913
3.564885 63.078734
3.579395 62.453001
3.593935 61.888802
3.608505 61.379931
3.623104 60.920859
3.637732 60.506579
3.652390 60.132626
3.667077 59.794949
3.681793 59.489939
3.696538 59.214324
3.711312 58.965170
3.726115 58.739797
3.740946 58.535868
3.755806 58.351187
3.770695 58.183831
3.785614 58.032051
3.800561 57.894284
3.815537 57.768984
3.830543 57.655295
3.845578 57.551680
3.860644 57.457261
3.875741 57.370901
3.890870 57.292267
3.906031 57.220426
3.921226 57.154761
3.936456 57.094732
3.951723 57.039883
3.967029 56.989826
3.982378 56.944241
3.997772 56.902888
4.013215 56.865577
4.028712 56.832202
4.044269 56.802713
4.059891 56.777141
4.075586 56.755540
4.091362 56.738061
4.107228 56.724907
4.123192 56.716266
4.139265 56.712447
4.155455 56.713725
4.171772 56.720342
4.188224 56.732610
4.204819 56.750779
4.221562 56.775004
4.238460 56.805469
4.255514 56.842270
4.272727 56.885489
4.290101 56.935134
4.307634 56.991202
4.325327 57.053646
4.343177 57.122411
4.361182 57.197387
4.379341 57.278555
4.397651 57.365774
4.416109 57.459009
4.434713 57.558130
4.453459 57.663064
4.472347 57.773738
4.491373 57.890077
4.510534 58.012025
4.529830 58.139507
4.549257 58.272471
4.568813 58.410865
4.588496 58.554641
4.608304 58.703749
4.628236 58.858148
4.648288 59.017797
4.668460 59.182653
4.688749 59.352677
4.709153 59.527831
4.729670 59.708074
4.750299 59.893374
4.771037 60.083685
4.791882 60.278968
4.812833 60.479183
4.833887 60.684287
4.855041 60.894230
4.876295 61.108998
4.897646 61.328507
4.919092 61.552726
4.940630 61.781601


==> anc/Fig5_T5.0.dat <==
# n_B lambda
0.002108 inf
0.003676 inf
0.006340 inf
0.010709 inf
0.017541 inf
0.027648 inf
0.041812 inf
0.060770 inf
0.085251 inf
0.116019 inf
0.153827 inf
0.199260 inf
0.252479 inf
0.312939 inf
0.379293 inf
0.449531 inf
0.521576 inf
0.593616 inf
0.664388 inf
0.733214 inf
0.799908 inf
0.864510 inf
0.926978 inf
0.987173 inf
1.044987 inf
1.100393 inf
1.153433 inf
1.204181 inf
1.252730 132990446939.669418
1.299189 7815970063.253963
1.343654 2742601509.500732
1.386226 1361874687.333428
1.427002 789068577.875014
1.466073 499127549.047653
1.503527 334179655.014655
1.539447 232845710.973672
1.573914 167127370.336194
1.607005 122773629.994171
1.638792 91867038.015806
1.669346 69825108.089851
1.698734 53769241.324388
1.727024 41883081.621478
1.754276 32951459.708042
1.780553 26158167.822213
1.805911 20928558.111133
1.830407 16870241.115053
1.854094 13682332.803837
1.877023 11166447.142091
1.899242 9159532.620365
1.920799 7552976.901507
1.941735 6255851.470746
1.962094 5203812.061163
1.981913 4345706.859397
2.001230 3642088.795760
2.020079 3063234.587194
2.038493 2583417.279055
2.056502 2185458.756670
2.074135 1853768.902524
2.091419 1576376.293121
2.108377 1343710.733243
2.125033 1147691.768492
2.141410 982346.184499
2.157526 842433.852555
2.173400 723745.775997
2.189051 622826.795032
2.204493 536830.420818
2.219742 463399.722148
2.234813 400577.310562
2.249717 346734.158086
2.264467 300510.435686
2.279075 260757.287024
2.293549 226521.267408
2.307901 196994.466713
2.322139 171495.791508
2.336272 149448.588174
2.350307 130363.047466
2.364251 113795.004319
2.378112 99431.775425
2.391895 86954.105372
2.405607 76103.546227
2.419253 66658.783059
2.432837 58430.037982
2.446366 51254.429209
2.459842 44991.818233
2.473271 39521.590094
2.486656 34739.769542
2.500001 30559.512501
2.513310 26898.649093
2.526584 23685.310381
2.539828 20871.781876
2.553045 18404.518723
2.566236 16238.111145
2.579405 14335.212635
2.592555 12662.709982
2.605685 11191.757732
2.618800 9897.353872
2.631901 8757.674513
2.644989 7753.655714
2.658067 6868.697457
2.671136 6088.265653
2.684198 5399.656983
2.697254 4791.753931
2.710306 4254.834455
2.723355 3780.357632
2.736402 3360.869816
2.749448 2989.812120
2.762495 2660.368272
2.775544 2369.492683
2.788596 2111.824566
2.801652 1883.468579
2.814712 1680.998345
2.827779 1501.399940
2.840852 1342.019741
2.853933 1200.519631
2.867023 1074.840335
2.880122 963.165785
2.893232 863.892536
2.906354 775.608448
2.919488 697.064793
2.932636 627.158537
2.945798 564.915201
2.958975 509.472914
2.972168 460.069474
2.985379 416.029965
2.998608 376.756896
3.011856 341.720494
3.025125 310.451962
3.038415 282.535114
3.051727 257.600733
3.065063 235.320617
3.078423 215.404077
3.091809 197.592676
3.105222 181.656163
3.118661 167.390345
3.132130 154.613312
3.145627 143.163344
3.159154 132.896547
3.172713 123.684820
3.186302 115.414126
3.199924 107.983007
3.213578 101.301124
3.227265 95.288068
3.240985 89.872382
3.254739 84.990360
3.268527 80.585330
3.282348 76.606946
3.296204 73.010450
3.310093 69.755894
3.324016 66.807834
3.337973 64.134706
3.351964 61.708428
3.365988 59.504025


==> anc/Fig5_T6.0.dat <==
# n_B lambda
0.000149 inf
0.000231 inf
0.000358 inf
0.000561 inf
0.000882 inf
0.001396 inf
0.002219 inf
0.003532 inf
0.005609 inf
0.008847 inf
0.013779 inf
0.021073 inf
0.031484 inf
0.045809 inf
0.064848 inf
0.089404 inf
0.120281 inf
0.158237 inf
0.203833 inf
0.257183 inf
0.317693 inf
0.383983 inf
0.454053 inf
0.525856 inf
0.597643 inf
0.668213 inf
0.736925 inf
0.803549 inf
0.868030 inf
0.930296 2900106554.575863
0.990249 1123341605.633880
1.047822 566920270.260052
1.103009 325717384.179256
1.155854 202323061.849965
1.206433 132496177.111754
1.254832 90190008.169775
1.301158 63258172.480643
1.345506 45453529.880099
1.387972 33327308.254405
1.428653 24862329.715194
1.467637 18829821.326796
1.505012 14453247.179796
1.540860 11228022.349025
1.575261 8816767.109752
1.608290 6992964.795660
1.640021 5596346.753257
1.670522 4515965.712919
1.699863 3672294.132887
1.728108 3007515.811551
1.755319 2479089.169185
1.781557 2055995.690656
1.806880 1714808.403277
1.831343 1437513.633715
1.854999 1211004.552243
1.877900 1024759.425835
1.900093 870887.118357
1.921625 742787.093222
1.942539 635908.485354
1.962876 546249.466896
1.982676 470675.487519
2.001975 406763.602096
2.020808 352436.406033
2.039207 306156.307461
2.057202 266578.393415
2.074821 232626.505074
2.092092 203417.692657
2.109039 178213.559592
2.125685 156413.493433
2.142052 137511.672653
2.158159 121085.244405
2.174025 106779.189939
2.189667 94295.276332
2.205103 83381.583783
2.220345 73824.241571
2.235410 65441.688042
2.250308 58076.779809
2.265053 51578.185444
2.279655 45863.105763
2.294126 40820.120464
2.308473 36364.611570
2.322707 32423.455973
2.336836 28933.379813
2.350868 25839.466719
2.364810 23093.961851
2.378668 20655.255661
2.392448 18487.102358
2.406158 16557.774680
2.419801 14839.618338
2.433384 13308.135761
2.446911 11942.086362
2.460386 10722.702165
2.473814 9633.478398
2.487198 8659.855380
2.500543 7789.023233
2.513851 7009.645303
2.527125 6311.694564
2.540370 5686.301466
2.553587 5125.604242
2.566779 4622.640870
2.579949 4171.203965
2.593099 3764.660353
2.606231 3400.245088
2.619347 3072.653352
2.632450 2778.025257
2.645541 2512.917524
2.658621 2274.263286
2.671694 2059.326837
2.684759 1865.666895
2.697819 1691.102343
2.710876 1533.683654
2.723929 1391.669130
2.736982 1263.500422
2.750034 1147.779079
2.763088 1043.257319
2.776145 948.814851
2.789204 863.447743
2.802269 786.255420
2.815339 716.429243
2.828415 653.244070
2.841500 596.048042
2.854593 544.255669
2.867696 497.340711
2.880809 454.828985
2.893934 416.294409
2.907071 381.354088
2.920221 349.662164
2.933386 320.907539
2.946566 294.809721
2.959763 271.115861
2.972976 249.597760
2.986207 230.049605
2.999457 212.285541
3.012727 196.137617
3.026018 181.454214
3.039330 168.098183
3.052665 155.945501
3.066023 144.884084
3.079405 134.812423
3.092812 125.638608
3.106245 117.279488
3.119704 109.659709
3.133191 102.711029
3.146706 96.371543
3.160250 90.585337
3.173823 85.301467
3.187426 80.473963
3.201059 76.061044
3.214723 72.024855
3.228419 68.324805
3.242146 64.942107
3.255904 61.842608
3.269695 59.000743
3.283519 56.393380
3.297374 53.999535
3.311263 51.800166
3.325184 49.778075
3.339138 47.917632
3.353124 46.204658
3.367143 44.626335


==> anc/Fig5_T7.0.dat <==
# n_B lambda
0.000052 inf
0.000078 inf
0.000114 inf
0.000165 inf
0.000240 inf
0.000349 inf
0.000509 inf
0.000744 inf
0.001095 inf
0.001618 inf
0.002401 inf
0.003573 inf
0.005321 inf
0.007912 inf
0.011713 inf
0.017212 inf
0.025007 inf
0.035808 inf
0.050398 inf
0.069609 inf
0.094296 inf
0.125310 inf
0.163424 inf
0.209183 inf
0.262661 inf
0.323216 inf
0.389436 inf
0.459328 inf
0.530889 38075302788.813103
0.602427 1876830942.292955
0.672794 672330717.226004
0.741360 319524788.759730
0.807852 174136624.024111
0.872154 103106143.253598
0.934181 64644518.210889
0.993863 42309279.487501
1.051167 28651930.586593
1.106104 19958089.147043
1.158724 14237769.903823
1.209102 10369392.621776
1.257324 7690998.359386
1.303492 5796640.714599
1.347699 4432933.330395
1.390040 3434863.063985
1.430606 2693466.952088
1.469487 2135400.916074
1.506768 1709946.615089
1.542531 1382039.513469
1.576853 1126610.796271
1.609809 925693.317256
1.641473 766213.812401
1.671913 638553.960087
1.701196 535601.698424
1.729388 451795.469718
1.756550 383273.005403
1.782743 326740.617032
1.808024 279895.868951
1.832448 240825.373266
1.856068 208059.169991
1.878936 180438.508146
1.901098 157045.984744
1.922601 137123.753039
1.943488 120105.253152
1.963801 105496.687482
1.983579 92912.738746
2.002857 82032.813584
2.021670 72594.063378
2.040050 64380.513474
2.058029 57211.620153
2.075633 50935.116299
2.092889 45427.735815
2.109823 40583.126925
2.126457 36311.856990
2.142812 32538.173647
2.158908 29189.234151
2.174765 26222.915466
2.190398 23585.748505
2.205825 21237.883640
2.221060 19144.227577
2.236118 17274.413755
2.251010 15602.152849
2.265748 14104.594171
2.280345 12761.775042
2.294811 11556.295933
2.309154 10472.882428
2.323384 9498.140751
2.337509 8620.473982
2.351537 7828.981856
2.365475 7115.021500
2.379331 6470.317110
2.393109 5887.679566
2.406817 5360.730228
2.420458 4883.792196
2.434040 4451.813817
2.447566 4060.293482
2.461040 3704.128722
2.474467 3381.673644
2.487851 3088.839755
2.501196 2822.757489
2.514504 2580.847644
2.527780 2360.796355
2.541025 2160.524209
2.554243 1978.163945
2.567437 1812.038954
2.580609 1660.621426
2.593761 1522.549162
2.606896 1396.595281
2.620016 1281.645774
2.633122 1176.695277
2.646217 1080.836069
2.659302 993.244517
2.672380 913.178060
2.685451 839.962907
2.698517 772.987679
2.711580 711.698991
2.724640 655.594592
2.737701 604.217689
2.750761 557.154972
2.763824 514.029791
2.776890 474.500223
2.789960 438.254739
2.803035 405.010755
2.816117 374.510178
2.829206 346.518377
2.842303 320.821592
2.855410 297.224696
2.868527 275.550050
2.881656 255.635521
2.894796 237.333048
2.907950 220.507651
2.921118 205.035942
2.934300 190.805178
2.947499 177.712421
2.960714 165.663423
2.973947 154.572055
2.987198 144.341489
3.000468 134.934494
3.013758 126.268275
3.027069 118.282312
3.040401 110.921206
3.053756 104.134160
3.067134 97.874414
3.080536 92.099584
3.093962 86.770435
3.107414 81.851020
3.120891 77.308302
3.134395 73.112140
3.147926 69.234584
3.161485 65.650260
3.175072 62.335701
3.188688 59.269418
3.202333 56.431637
3.216007 53.804224
3.229712 51.370497
3.243446 49.115169
3.257212 47.024171
3.271008 45.084590
3.284836 43.284575
3.298694 41.613234
3.312585 40.060560
3.326506 38.617356
3.340460 37.275200
3.354446 36.026330
3.368463 34.863628


==> anc/Fig5_T8.0.dat <==
# n_B lambda
0.000047 inf
0.000067 inf
0.000094 inf
0.000132 inf
0.000184 inf
0.000255 inf
0.000354 inf
0.000491 inf
0.000682 inf
0.000950 inf
0.001330 inf
0.001868 inf
0.002632 inf
0.003721 inf
0.005269 inf
0.007469 inf
0.010577 inf
0.014941 inf
0.021009 inf
0.029338 inf
0.040592 inf
0.055536 inf
0.075010 inf
0.099900 inf
0.131094 inf
0.169385 inf
0.215312 inf
0.268913 19374509512.782692
0.329502 1743237250.776999
0.395641 564648036.623275
0.465350 247348365.620266
0.536667 125199127.758291
0.607957 69332420.148104
0.678109 40948810.591459
0.746491 25415876.436688
0.812792 16422922.065717
0.876862 10976863.562631
0.938615 7552675.769787
0.998001 5330306.707836
1.055010 3847164.272106
1.109670 2832745.583223
1.162036 2123271.334710
1.212186 1617243.076859
1.260205 1249940.295682
1.306191 978772.857139
1.350235 775766.131356
1.392429 621636.688185
1.432863 503214.884684
1.471625 411168.171071
1.508796 338864.262645
1.544459 281525.889907
1.578690 235607.115320
1.611562 198529.435952
1.643148 168362.974107
1.673517 143628.589911
1.702735 123204.853889
1.730865 106228.615800
1.757971 92029.166797
1.784112 80086.492697
1.809344 69979.961094
1.833723 61378.873404
1.857302 54031.485806
1.880131 47722.190279
1.902258 42280.362044
1.923728 37567.168775
1.944585 33469.034302
1.964870 29892.523454
1.984621 26760.382089
2.003875 24009.255101
2.022666 21583.989705
2.041026 19441.033995
2.058985 17539.135737
2.076571 15850.849585
2.093812 14347.122422
2.110730 13004.754342
2.127350 11803.890977
2.143693 10727.567211
2.159777 9760.831492
2.175623 8891.222248
2.191247 8107.625345
2.206664 7400.429810
2.221891 6761.271470
2.236940 6182.813663
2.251825 5658.627126
2.266558 5183.111693
2.281149 4751.131761
2.295608 4358.358969
2.309947 4000.874268
2.324173 3675.190453
2.338294 3377.489378
2.352319 3106.252594
2.366254 2858.472826
2.380107 2631.943156
2.393883 2424.686716
2.407587 2234.875592
2.421230 2061.076599
2.434810 1901.693717
2.448335 1755.484976
2.461810 1621.284005
2.475237 1498.034738
2.488622 1384.785873
2.501967 1280.661986
2.515277 1184.889885
2.528554 1096.753660
2.541802 1015.607850
2.555023 940.864944
2.568219 871.992623
2.581395 808.497658
2.594551 749.937712
2.607690 695.912233
2.620814 646.049428
2.633926 600.012222
2.647026 557.491701
2.660118 518.205836
2.673202 481.896191
2.686280 448.326682
2.699354 417.280288
2.712425 388.558620
2.725494 361.979527
2.738564 337.375920
2.751635 314.594214
2.764708 293.493555
2.777785 273.945024
2.790866 255.793282
2.803954 238.996718
2.817048 223.422620
2.830151 208.978436
2.843262 195.578684
2.856384 183.144812
2.869516 171.604397
2.882660 160.890667
2.895817 150.942050
2.908987 141.701736
2.922172 133.117053
2.935373 125.140414
2.948589 117.725654
2.961823 110.832814
2.975074 104.423340
2.988344 98.461970
3.001633 92.916075
3.014942 87.755513
3.028272 82.952370
3.041623 78.480794
3.054996 74.316944
3.068393 70.438663
3.081813 66.825436
3.095257 63.458310
3.108725 60.319655
3.122219 57.393193
3.135739 54.663793
3.149285 52.117460
3.162859 49.741198
3.176459 47.522960
3.190088 45.451573
3.203744 43.516687
3.217430 41.708693
3.231144 40.018662
3.244888 38.438352
3.258661 36.960081
3.272465 35.576737
3.286298 34.281728
3.300162 33.068928
3.314057 31.932655
3.327982 30.867648
3.341939 29.869021
3.355927 28.932240
3.369946 28.053096


==> anc/Fig5_T9.0.dat <==
# n_B lambda
0.000367 inf
0.000491 inf
0.000657 inf
0.000879 inf
0.001180 inf
0.001588 inf
0.002144 inf
0.002902 inf
0.003940 inf
0.005362 inf
0.007310 inf
0.009973 inf
0.013603 inf
0.018530 inf
0.025176 inf
0.034063 inf
0.045822 inf
0.061195 inf
0.081017 inf
0.106187 12537625484.736015
0.137617 1885792654.282262
0.176117 696432649.920810
0.222221 307453313.014693
0.275940 152131805.966524
0.336553 80385110.845159
0.402598 44553914.594064
0.472116 25750282.546355
0.543185 15484422.784848
0.614218 9667830.958687
0.684130 6251511.750567
0.752283 4173362.650621
0.818340 2867557.137045
0.882132 2022040.806546
0.943576 1459238.073903
1.002641 1075262.912994
1.059332 807375.133924
1.113691 616548.733688
1.165781 478099.549006
1.215679 375930.513199
1.263470 299334.320459
1.309251 241107.672473
1.353111 196265.193256
1.395139 161318.944349
1.435423 133778.062543
1.474048 111860.878476
1.511096 94240.859294
1.546645 79961.270014
1.580772 68290.451841
1.613549 58678.663272
1.645047 50705.527229
1.675335 44045.368467
1.704478 38448.916256
1.732540 33714.437937
1.759582 29689.335109
1.785663 26247.973870
1.810841 23290.736459
1.835170 20737.313999
1.858702 18522.961473
1.881488 16593.387872
1.903574 14905.982434
1.925008 13424.723790
1.945830 12119.804592
1.966083 10966.384427
1.985805 9941.239549
2.005032 9030.496602
2.023798 8217.936163
2.042135 7491.037755
2.060073 6839.131102
2.077640 6253.202319
2.094862 5725.148819
2.111764 5248.435826
2.128369 4817.214243
2.144697 4426.426103
2.160769 4071.671178
2.176603 3749.113027
2.192215 3455.386278
2.207623 3187.535473
2.222841 2942.952030
2.237882 2718.834186
2.252759 2513.988344
2.267485 2326.242526
2.282070 2153.985274
2.296524 1995.780588
2.310858 1850.346358
2.325079 1716.527553
2.339197 1593.297597
2.353219 1479.740793
2.367151 1374.983509
2.381002 1278.296131
2.394777 1188.994763
2.408481 1106.461000
2.422121 1030.134461
2.435702 959.506759
2.449227 894.115717
2.462702 833.540391
2.476131 777.397314
2.489517 725.336889
2.502864 677.039833
2.516176 632.213458
2.529456 590.590518
2.542707 551.926041
2.555932 515.995070
2.569132 482.591280
2.582312 451.525123
2.595474 422.624474
2.608619 395.726483
2.621749 370.684930
2.634867 347.312462
2.647974 325.580956
2.661073 305.329344
2.674165 286.451413
2.687252 268.848755
2.700335 252.430514
2.713415 237.112724
2.726495 222.817963
2.739575 209.474231
2.752657 197.015116
2.765741 185.379126
2.778830 174.509236
2.791924 164.352406
2.805025 154.859492
2.818133 145.985481
2.831250 137.687935
2.844376 129.927615
2.857512 122.668265
2.870660 115.876032
2.883820 109.519494
2.896993 103.569479
2.910180 97.998802
2.923382 92.782199
2.936599 87.896182
2.949833 83.318855
2.963084 79.029862
2.976353 75.010204
2.989641 71.242218
3.002948 67.709358
3.016275 64.396339
3.029623 61.288810
3.042992 58.373379
3.056383 55.637649
3.069797 53.069949
3.083233 50.659488
3.096694 48.396011
3.110179 46.270134
3.123689 44.273066
3.137224 42.396402
3.150785 40.632591
3.164372 38.974386
3.177987 37.415067
3.191628 35.948307
3.205297 34.568275
3.218994 33.269471
3.232719 32.046755
3.246473 30.895334
3.260256 29.810726
3.274068 28.788740
3.287910 27.825458
3.301782 26.917338
3.315683 26.060583
3.329615 25.252389
3.343578 24.489576
3.357571 23.769412
3.371595 23.089256
3.385651 22.446660


==> anc/Fig6_T1.0.dat <==
# n_B lambda
0.002290 1664343.251911
0.008400 7540027.436776
0.018548 110944020.542361
0.032869 3083448461.091266
0.051842 337350125202.231995
0.076134 73537459794469.234375
0.106537 46164796333437952.000000
0.143879 145489270229465317376.000000
0.188854 inf
0.241751 inf
0.302145 inf
0.368751 inf
0.439525 inf
0.512285 inf
0.585086 inf
0.656513 inf
0.725698 inf
0.792205 inf
0.856570 inf
0.919618 inf
0.980468 inf
1.038853 inf
1.094745 inf
1.148200 inf
1.199308 inf
1.248173 inf
1.294911 inf
1.339627 inf
1.382425 inf
1.423406 inf
1.462663 inf
1.500288 inf
1.536365 inf
1.570976 inf
1.604199 inf
1.636108 inf
1.666776 inf
1.696270 inf
1.724657 inf
1.751999 inf
1.778360 inf
1.803796 inf
1.828364 inf
1.852117 inf
1.875108 inf
1.897385 inf
1.918995 inf
1.939980 inf
1.960385 inf
1.980246 inf
1.999603 inf
2.018488 inf
2.036936 inf
2.054977 inf
2.072639 inf
2.089949 inf
2.106932 inf
2.123612 inf
2.140009 inf
2.156145 inf
2.172038 inf
2.187706 inf
2.203165 inf
2.218429 inf
2.233513 inf
2.248430 inf
2.263192 inf
2.277811 inf
2.292296 inf
2.306658 inf
2.320905 inf
2.335046 inf
2.349089 inf
2.363041 inf
2.376908 1103831969706.074463
2.390698 8009371148.853189
2.404415 72133424.448847
2.418066 1235795.367519
2.431656 93116.356438
2.445189 35243.365114
2.458670 22212.031028
2.472103 16591.446321
2.485492 13464.849067
2.498840 11476.184278
2.512152 10101.461735
2.525429 9095.426272
2.538676 8328.003671
2.551895 7723.802646
2.565088 7236.100969
2.578259 6834.366768
2.591409 6497.878321
2.604540 6212.012491
2.617656 5966.224390
2.630757 5752.666240
2.643845 5565.398463
2.656922 5399.847108
2.669990 5252.425833
2.683051 5120.284387
2.696105 5001.136495
2.709154 4893.122717
2.722199 4794.713011
2.735242 4704.647811
2.748283 4621.866484
2.761324 4545.484863
2.774366 4474.747629
2.787410 4409.020943
2.800456 4347.742233
2.813506 4290.452352
2.826560 4236.732689
2.839619 4186.228228
2.852684 4138.624988
2.865755 4093.652009
2.878834 4051.064649
2.891920 4010.647712
2.905015 3972.206098
2.918118 3935.551775
2.931231 3900.509882
2.944354 3866.982574
2.957488 3834.688927
2.970632 3803.454598
2.983788 3772.985495
2.996955 3742.857356
3.010135 3712.408578
3.023328 3680.567584
3.036533 3646.240814
3.049753 3606.522549
3.062987 3557.814439
3.076237 3495.119653
3.089504 3383.797687
3.102793 3241.600102
3.116108 3041.051319
3.129455 2773.584167
3.142844 2447.655298
3.156282 2094.161584
3.169773 1756.624481
3.183318 1466.885900
3.196917 1246.243383
3.210564 1086.902014
3.224258 977.072135
3.237996 900.242885
3.251774 849.002890
3.265592 814.528444
3.279449 791.423412
3.293342 775.964226
3.307270 765.359493
3.321234 758.370225
3.335232 753.566200
3.349263 750.161407


==> anc/Fig6_T10.0.dat <==
# n_B lambda
0.000056 39112.790742
0.000075 29005.645436
0.000100 21532.297563
0.000132 15990.970187
0.000173 11891.292236
0.000226 8846.133868
0.000296 6588.093157
0.000386 4912.025329
0.000502 3670.681646
0.000651 2746.817127
0.000845 2059.515942
0.001100 1548.624081
0.001432 1167.409037
0.001869 882.933007
0.002444 670.310842
0.003206 511.129651
0.004214 391.742429
0.005553 302.037948
0.007332 234.511316
0.009695 183.593467
0.012833 145.149864
0.016991 116.110224
0.022486 94.177563
0.029719 77.682079
0.039187 65.369883
0.051495 56.324755
0.067360 49.895135
0.087605 45.628929
0.113131 43.237431
0.144859 42.571978
0.183609 43.590840
0.229908 46.340588
0.283746 50.863621
0.344370 57.090453
0.410309 64.679050
0.479624 72.895825
0.550433 80.647176
0.621189 86.668534
0.690827 89.844116
0.758703 89.521544
0.824466 85.688556
0.887939 78.938703
0.949044 70.250265
1.007762 60.697137
1.064115 51.211420
1.118153 42.456993
1.169944 34.810688
1.219569 28.408864
1.267111 23.221331
1.312668 19.119889
1.356324 15.935285
1.398167 13.491194
1.438284 11.625791
1.476757 10.201840
1.513666 9.109356
1.549089 8.263784
1.583100 7.601935
1.615770 7.077355
1.647171 6.656135
1.677368 6.313520
1.706428 6.031319
1.734412 5.796101
1.761383 5.597814
1.787399 5.428874
1.812516 5.283491
1.836789 5.157202
1.860269 5.046529
1.883007 4.948736
1.905049 4.861652
1.926441 4.783542
1.947226 4.713002
1.967444 4.648880
1.987134 4.590252
2.006331 4.536349
2.025070 4.486529
2.043381 4.440258
2.061296 4.397087
2.078842 4.356639
2.096044 4.318591
2.112928 4.282670
2.129516 4.248641
2.145829 4.216299
2.161887 4.185471
2.177708 4.156003
2.193309 4.127763
2.208706 4.100633
2.223914 4.074510
2.238947 4.049303
2.253816 4.024932
2.268535 4.001325
2.283114 3.978417
2.297563 3.956150
2.311891 3.934472
2.326109 3.913335
2.340223 3.892698
2.354242 3.872521
2.368173 3.852768
2.382022 3.833407
2.395795 3.814409
2.409499 3.795745
2.423139 3.777390
2.436720 3.759321
2.450246 3.741514
2.463722 3.723951
2.477153 3.706607
2.490542 3.689470
2.503892 3.672521
2.517208 3.655746
2.530491 3.639129
2.543746 3.622656
2.556976 3.606309
2.570182 3.590080
2.583367 3.573954
2.596535 3.557919
2.609686 3.541965
2.622824 3.526081
2.635949 3.510256
2.649065 3.494481
2.662172 3.478745
2.675273 3.463041
2.688369 3.447359
2.701462 3.431690
2.714553 3.416028
2.727643 3.400364
2.740735 3.384690
2.753828 3.369001
2.766925 3.353290
2.780027 3.337550
2.793134 3.321776
2.806248 3.305964
2.819370 3.290108
2.832501 3.274203
2.845642 3.258247
2.858794 3.242235
2.871957 3.226166
2.885133 3.210036
2.898322 3.193845
2.911525 3.177591
2.924744 3.161274
2.937978 3.144893
2.951229 3.128450
2.964497 3.111946
2.977783 3.095382
2.991088 3.078762
3.004412 3.062089
3.017757 3.045367
3.031121 3.028600
3.044508 3.011793
3.057916 2.994953
3.071346 2.978085
3.084799 2.961196
3.098276 2.944295
3.111777 2.927388
3.125302 2.910484
3.138853 2.893592
3.152429 2.876720
3.166031 2.859879
3.179659 2.843026
3.193314 2.826324
3.206996 2.809615
3.220705 2.792990
3.234443 2.776443
3.248209 2.759986
3.262003 2.743627
3.275826 2.727377
3.289678 2.711245
3.303560 2.695241
3.317471 2.679372
3.331413 2.663649
3.345384 2.648079
3.359386 2.632669
3.373419 2.617428
3.387483 2.602363


==> anc/Fig6_T2.0.dat <==
# n_B lambda
0.000066 655333.926633
0.000273 210810.140902
0.001095 91801.246732
0.003742 63864.995181
0.009716 81033.626399
0.019704 179935.333930
0.033978 634847.821764
0.052968 3391587.173805
0.077313 27279085.992142
0.107785 337261906.798271
0.145198 6628648103.744921
0.190228 212453713925.648285
0.243147 11044327294010.968750
0.303519 911980905971378.875000
0.370063 115788379028255648.000000
0.440746 22568062733337096192.000000
0.513403 inf
0.586102 inf
0.657435 inf
0.726546 inf
0.793104 inf
0.857635 inf
0.920545 inf
0.981296 inf
1.039610 inf
1.095445 inf
1.148849 inf
1.199914 inf
1.248741 inf
1.295445 inf
1.340130 inf
1.382900 inf
1.423855 inf
1.463089 inf
1.500692 inf
1.536750 inf
1.571343 inf
1.604550 inf
1.636444 inf
1.667097 inf
1.696578 inf
1.724953 inf
1.752284 inf
1.778634 inf
1.804060 inf
1.828619 inf
1.852365 inf
1.875348 inf
1.897617 inf
1.919220 inf
1.940200 inf
1.960598 inf
1.980455 inf
1.999806 inf
2.018687 inf
2.037131 inf
2.055167 702463079936.569092
2.072826 2440885468.177749
2.090132 129786831.365410
2.107113 7537640.872878
2.123789 521513.662626
2.140184 51787.956323
2.156318 9769.884517
2.172209 3939.363079
2.187874 2447.386176
2.203330 1822.001387
2.218593 1482.058876
2.233676 1269.176122
2.248591 1123.634458
2.263352 1018.055323
2.277969 938.098209
2.292453 875.530133
2.306813 825.290711
2.321059 784.104230
2.335199 749.748739
2.349241 720.669086
2.363192 695.743414
2.377058 674.143388
2.390847 655.244365
2.404564 638.565456
2.418215 623.732100
2.431804 610.446753
2.445336 598.474458
2.458816 587.620303
2.472249 577.727853
2.485637 568.667118
2.498985 560.330004
2.512296 552.626262
2.525573 545.479406
2.538820 538.824297
2.552038 532.605993
2.565231 526.777596
2.578401 521.296377
2.591551 516.127982
2.604682 511.241119
2.617797 506.609019
2.630898 502.207557
2.643986 498.015963
2.657063 494.015740
2.670131 490.190196
2.683191 486.525012
2.696245 483.006779
2.709293 479.623676
2.722339 476.364848
2.735381 473.220443
2.748423 470.181290
2.761464 467.238939
2.774506 464.385169
2.787549 461.612091
2.800595 458.911817
2.813645 456.276287
2.826699 453.696942
2.839758 451.164355
2.852823 448.667979
2.865894 446.194484
2.878973 443.727313
2.892060 441.259076
2.905155 438.755372
2.918259 436.192442
2.931373 433.535422
2.944497 430.740302
2.957633 427.751876
2.970779 424.501055
2.983939 420.902391
2.997111 416.851322
3.010298 412.222479
3.023499 406.869344
3.036717 400.626051
3.049952 393.315239
3.063207 384.760741
3.076484 374.808988
3.089784 363.358078
3.103112 350.390798
3.116469 336.007081
3.129860 320.443435
3.143287 304.067901
3.156753 287.347462
3.170258 270.657470
3.183809 254.578788
3.197402 239.624342
3.211038 225.976741
3.224717 213.782667
3.238438 203.075524
3.252200 193.803853
3.266002 185.861580
3.279843 179.113846
3.293722 173.435528
3.307639 168.651021
3.321591 164.617772
3.335579 161.267424
3.349601 158.473414


==> anc/Fig6_T3.0.dat <==
# n_B lambda
0.000060 295913.038991
0.000151 122557.697692
0.000384 54117.963954
0.000980 26579.400632
0.002442 15247.121939
0.005674 10917.115706
0.011790 10419.597565
0.021663 13526.067484
0.035840 23673.816315
0.054818 54641.388791
0.079215 164582.354782
0.109782 648481.493631
0.147309 3369784.120405
0.192446 23191732.927662
0.245436 208959651.603352
0.305816 2369582545.182271
0.372289 31450742574.402145
0.442840 443691144649.622375
0.515327 6051925990946.157227
0.587848 73598885228788.812500
0.659021 753396515138532.375000
0.728037 6246804803925953.000000
0.794683 40854969278705840.000000
0.859315 203582430082254176.000000
0.922092 580534203810252416.000000
0.982690 140736484279927944773632.000000
1.040881 24779738358979439362048.000000
1.096615 3654046622330647478272.000000
1.149935 313193211988122861568.000000
1.200926 24509147051464642560.000000
1.249688 5075987520117096448.000000
1.296334 3057714858393240576.000000
1.340968 8477617356214063104.000000
1.383691 77540883898716258304.000000
1.424604 1883147065777637294080.000000
1.463799 24714377550957067108352.000000
1.501367 358948016310328525586432.000000
1.537392 inf
1.571956 inf
1.605135 11366697265562386.000000
1.637003 1317279761285254.500000
1.667633 257321481534590.375000
1.697092 45999700156002.773438
1.725446 7603036504328.533203
1.752759 1173887070888.985107
1.779091 171033542916.854401
1.804501 23749739388.211906
1.829045 3176077491.616873
1.852777 417226241.800947
1.875747 54438275.636399
1.898005 6915350.720927
1.919596 935832.625507
1.940566 138439.029707
1.960955 24207.122080
1.980802 5563.877025
2.000145 1877.316660
2.019019 950.688193
2.037455 631.015477
2.055485 482.800571
2.073138 399.158886
2.090439 345.811575
2.107414 308.957252
2.124086 282.043742
2.140476 261.572403
2.156605 245.507037
2.172492 232.582700
2.188154 221.972517
2.203607 213.113503
2.218867 205.609253
2.233946 199.172549
2.248859 193.591406
2.263617 188.704539
2.278232 184.388425
2.292714 180.546348
2.307072 177.101706
2.321316 173.993224
2.335454 171.171291
2.349495 168.595271
2.363444 166.231667
2.377309 164.052735
2.391097 162.035155
2.404812 160.159311
2.418461 158.408580
2.432049 156.768752
2.445581 155.227674
2.459060 153.774863
2.472491 152.401277
2.485879 151.098984
2.499226 149.860957
2.512536 148.681639
2.525813 147.555181
2.539059 146.477079
2.552276 145.443101
2.565469 144.449614
2.578638 143.493132
2.591787 142.570636
2.604918 141.679436
2.618033 140.817044
2.631133 139.981135
2.644221 139.169605
2.657297 138.380461
2.670365 137.611831
2.683425 136.861868
2.696479 136.128868
2.709527 135.411090
2.722572 134.706817
2.735615 134.014249
2.748657 133.331563
2.761698 132.656805
2.774740 131.987893
2.787784 131.322533
2.800831 130.658207
2.813881 129.992086
2.826936 129.321021
2.839997 128.641412
2.853063 127.949175
2.866137 127.239658
2.879218 126.507566
2.892308 125.746862
2.905407 124.949172
2.918516 124.108864
2.931636 123.216254
2.944768 122.261573
2.957912 121.234086
2.971069 120.122157
2.984241 118.913593
2.997428 117.595599
3.010632 116.155600
3.023854 114.581624
3.037094 112.863166
3.050356 110.992110
3.063639 108.963835
3.076947 106.778081
3.090280 104.440381
3.103642 101.962227
3.117032 99.361772
3.130454 96.663319
3.143909 93.896470
3.157398 91.094720
3.170923 88.293378
3.184485 85.527551
3.198085 82.830045
3.211723 80.221285
3.225399 77.739861
3.239114 75.396915
3.252867 73.204478
3.266658 71.169111
3.280487 69.292621
3.294353 67.572922
3.308256 66.004941
3.322195 64.581416
3.336169 63.293680
3.350179 62.132231


==> anc/Fig6_T4.0.dat <==
# n_B lambda
0.000068 154298.656192
0.000133 76361.103331
0.000263 38907.557292
0.000525 20512.324814
0.001057 11363.902548
0.002126 6736.465304
0.004201 4384.707209
0.008004 3238.785441
0.014432 2810.001311
0.024347 2937.441094
0.038467 3738.017395
0.057417 5794.467787
0.081855 10917.842818
0.112523 24995.388522
0.150186 69552.692415
0.195463 234669.903290
0.248558 946978.839915
0.308971 4427127.137275
0.375383 22767539.114870
0.445783 120491325.990779
0.518060 614657180.799974
0.590351 2867624438.297622
0.661327 11711522601.549677
0.730250 41065209306.303802
0.796950 120866637488.985519
0.861604 292837916339.096313
0.924240 580209849518.218506
0.984651 948229120203.234985
1.042672 1298198262306.687012
1.098262 1490465948324.266846
1.151461 1462351739243.127197
1.202347 1232310471770.696045
1.251017 898822111196.875610
1.297582 571631661429.099854
1.342142 319338851115.377991
1.384800 157870914236.119843
1.425652 69591092850.215759
1.464794 27565820229.594315
1.502312 9889155806.227314
1.538291 3239632514.018995
1.572813 977240102.490858
1.605953 273825012.381259
1.637786 72060354.841751
1.668382 17941786.779958
1.697811 4442677.320924
1.726136 1008710.779593
1.753423 236665.160875
1.779731 57241.205761
1.805118 14860.315763
1.829641 4355.971415
1.853353 1524.026785
1.876305 670.502388
1.898546 376.961875
1.920122 257.014615
1.941077 197.907952
1.961453 163.988960
1.981288 142.293555
2.000620 127.322564
2.019483 116.413687
2.037909 108.136030
2.055930 101.655492
2.073574 96.454008
2.090867 92.193122
2.107835 88.642638
2.124500 85.640644
2.140885 83.070027
2.157008 80.844190
2.172890 78.897655
2.188546 77.180125
2.203995 75.652381
2.219250 74.283422
2.234325 73.048392
2.249234 71.927359
2.263989 70.903926
2.278601 69.964631
2.293079 69.098305
2.307435 68.295631
2.321676 67.548725
2.335812 66.851042
2.349850 66.196886
2.363797 65.581413
2.377660 65.000496
2.391446 64.450520
2.405159 63.928364
2.418807 63.431314
2.432393 62.956988
2.445923 62.503263
2.459401 62.068380
2.472832 61.650532
2.486218 61.248314
2.499564 60.860420
2.512873 60.485630
2.526149 60.122914
2.539394 59.771270
2.552611 59.429796
2.565803 59.097687
2.578971 58.774132
2.592120 58.458424
2.605251 58.149887
2.618365 57.847863
2.631465 57.551731
2.644553 57.260874
2.657629 56.974692
2.670697 56.692602
2.683757 56.413972
2.696812 56.138126
2.709861 55.864523
2.722907 55.592350
2.735951 55.320294
2.748994 55.049972
2.762037 54.778130
2.775081 54.504849
2.788127 54.228986
2.801177 53.949669
2.814231 53.665813
2.827290 53.376270
2.840355 53.079781
2.853427 52.774994
2.866506 52.460450
2.879595 52.134590
2.892693 51.795757
2.905801 51.442199
2.918921 51.072088
2.932053 50.683537
2.945198 50.274629
2.958357 49.842616
2.971531 49.386993
2.984721 48.905421
2.997928 48.396327
3.011154 47.858402
3.024399 47.290689
3.037665 46.692665
3.050953 46.064335
3.064264 45.406315
3.077600 44.719892
3.090962 44.007064
3.104350 43.270555
3.117768 42.513781
3.131214 41.740792
3.144692 40.956164
3.158202 40.164857
3.171744 39.372059
3.185320 38.583004
3.198930 37.802809
3.212575 37.036297
3.226255 36.287876
3.239971 35.561416
3.253722 34.860199
3.267509 34.186857
3.281332 33.543393
3.295191 32.931174
3.309084 32.351036
3.323013 31.804236
3.336977 31.287737
3.350975 30.803940
3.365008 30.351071
3.379075 29.928087
3.393175 29.533773
3.407308 29.166791
3.421475 28.825725
3.435674 28.509113
3.449905 28.215483
3.464168 27.943370
3.478463 27.691339
3.492790 27.458003
3.507148 27.242014
3.521536 27.042096
3.535955 26.857033
3.550405 26.685670
3.564885 26.526922
3.579395 26.379771
3.593935 26.243265
3.608505 26.116514
3.623104 25.998694
3.637732 25.889035
3.652390 25.786830
3.667077 25.691414
3.681793 25.602195
3.696538 25.518607
3.711312 25.440143
3.726115 25.366333
3.740946 25.296755
3.755806 25.231011
3.770695 25.168748
3.785614 25.109641
3.800561 25.053399
3.815537 24.999729
3.830543 24.948468
3.845578 24.899323
3.860644 24.852126
3.875741 24.806657
3.890870 24.762852
3.906031 24.720529
3.921226 24.679570
3.936456 24.639870
3.951723 24.601340
3.967029 24.563905
3.982378 24.527506
3.997772 24.492097
4.013215 24.457641
4.028712 24.424124
4.044269 24.391539
4.059891 24.359895
4.075586 24.329209
4.091362 24.299517
4.107228 24.270865
4.123192 24.243297
4.139265 24.216878
4.155455 24.191670
4.171772 24.167725
4.188224 24.145109
4.204819 24.123874
4.221562 24.104050
4.238460 24.085673
4.255514 24.068759
4.272727 24.053320
4.290101 24.039353
4.307634 24.026848
4.325327 24.015790
4.343177 24.006158
4.361182 23.997919
4.379341 23.991063
4.397651 23.985549
4.416109 23.981360
4.434713 23.978460
4.453459 23.976824
4.472347 23.976425
4.491373 23.977237
4.510534 23.979239
4.529830 23.982404
4.549257 23.986710
4.568813 23.992137
4.588496 23.998661
4.608304 24.006262
4.628236 24.014921
4.648288 24.024616
4.668460 24.035329
4.688749 24.047038
4.709153 24.059726
4.729670 24.073371
4.750299 24.087954
4.771037 24.103457
4.791882 24.119856
4.812833 24.137134
4.833887 24.155269
4.855041 24.174238
4.876295 24.194031
4.897646 24.214613
4.919092 24.235969
4.940630 24.258077


==> anc/Fig6_T5.0.dat <==
# n_B lambda
0.002108 3669.409183
0.003676 2417.078369
0.006340 1692.621224
0.010709 1284.126093
0.017541 1077.222822
0.027648 1017.751083
0.041812 1098.130478
0.060770 1363.645747
0.085251 1957.653095
0.116019 3258.348838
0.153827 6293.032791
0.199260 14045.470802
0.252479 35737.445676
0.312939 100886.385321
0.379293 303329.510172
0.449531 923730.003341
0.521576 2716021.923393
0.593616 7410141.809376
0.664388 18230778.401217
0.733214 39637370.804199
0.799908 74938399.824479
0.864510 121746499.777075
0.926978 169517559.463470
0.987173 203449685.841539
1.044987 212283984.722222
1.100393 194211123.446797
1.153433 157000230.827478
1.204181 112964707.032716
1.252730 72810785.691411
1.299189 42165450.173206
1.343654 22233755.419078
1.386226 10762715.557020
1.427002 4813917.711996
1.466073 2004176.293689
1.503527 798089.840456
1.539447 292075.009305
1.573914 105058.098666
1.607005 37186.146345
1.638792 13247.829860
1.669346 4879.907894
1.698734 1915.917026
1.727024 827.708468
1.754276 405.700262
1.780553 231.028404
1.805911 152.495460
1.830407 113.206127
1.854094 91.173327
1.877023 77.525465
1.899242 68.386333
1.920799 61.893829
1.941735 57.069054
1.962094 53.356435
1.981913 50.419286
2.001230 48.042760
2.020079 46.083383
2.038493 44.442049
2.056502 43.048106
2.074135 41.849919
2.091419 40.808925
2.108377 39.895779
2.125033 39.087806
2.141410 38.367219
2.157526 37.719900
2.173400 37.134515
2.189051 36.601885
2.204493 36.114488
2.219742 35.666133
2.234813 35.251652
2.249717 34.866772
2.264467 34.507849
2.279075 34.171810
2.293549 33.856042
2.307901 33.558292
2.322139 33.276640
2.336272 33.009422
2.350307 32.755159
2.364251 32.512603
2.378112 32.280638
2.391895 32.058287
2.405607 31.844672
2.419253 31.639032
2.432837 31.440667
2.446366 31.248965
2.459842 31.063365
2.473271 30.883363
2.486656 30.708498
2.500001 30.538349
2.513310 30.372525
2.526584 30.210655
2.539828 30.052413
2.553045 29.897488
2.566236 29.745581
2.579405 29.596384
2.592555 29.449631
2.605685 29.305060
2.618800 29.162408
2.631901 29.021415
2.644989 28.881813
2.658067 28.743381
2.671136 28.605823
2.684198 28.468886
2.697254 28.332301
2.710306 28.195790
2.723355 28.059060
2.736402 27.921825
2.749448 27.783764
2.762495 27.644440
2.775544 27.503690
2.788596 27.361109
2.801652 27.216294
2.814712 27.068868
2.827779 26.918387
2.840852 26.764552
2.853933 26.606815
2.867023 26.444771
2.880122 26.277974
2.893232 26.105970
2.906354 25.928309
2.919488 25.744549
2.932636 25.554265
2.945798 25.357060
2.958975 25.152565
2.972168 24.940468
2.985379 24.720510
2.998608 24.492505
3.011856 24.256351
3.025125 24.012047
3.038415 23.759699
3.051727 23.499532
3.065063 23.231891
3.078423 22.957260
3.091809 22.676250
3.105222 22.389593
3.118661 22.098145
3.132130 21.802861
3.145627 21.504786
3.159154 21.205031
3.172713 20.904749
3.186302 20.605115
3.199924 20.307292
3.213578 20.012416
3.227265 19.721567
3.240985 19.435758
3.254739 19.155906
3.268527 18.882827
3.282348 18.617235
3.296204 18.359728
3.310093 18.110786
3.324016 17.870781
3.337973 17.639979
3.351964 17.418545
3.365988 17.206558


==> anc/Fig6_T6.0.dat <==
# n_B lambda
0.000149 32834.318452
0.000231 20379.305808
0.000358 12750.183513
0.000561 8057.467829
0.000882 5155.952713
0.001396 3352.875072
0.002219 2225.183251
0.003532 1515.769851
0.005609 1067.619831
0.008847 784.744864
0.013779 608.773416
0.021073 505.213810
0.031484 454.378073
0.045809 447.965747
0.064848 488.431913
0.089404 592.739878
0.120281 804.194789
0.158237 1222.439496
0.203833 2076.933813
0.257183 3902.992872
0.317693 7930.277395
0.383983 16862.244485
0.454053 36047.473278
0.525856 74609.988533
0.597643 144947.206283
0.668213 258434.722374
0.736925 415799.106823
0.803549 596824.442669
0.868030 758783.405452
0.930296 853719.389101
0.990249 853954.911342
1.047822 764568.211503
1.103009 617245.442801
1.155854 452663.353573
1.206433 303726.669902
1.254832 188615.103613
1.301158 108164.900525
1.345506 58432.147041
1.387972 29956.990262
1.428653 14761.279593
1.467637 7094.083333
1.505012 3381.277124
1.540860 1628.374552
1.575261 808.279698
1.608290 421.879320
1.640021 236.255984
1.670522 144.449819
1.699863 97.272377
1.728108 71.711725
1.755319 56.899779
1.781557 47.683040
1.806880 41.562448
1.831343 37.269182
1.854999 34.121294
1.877900 31.729195
1.900093 29.857983
1.921625 28.358981
1.942539 27.134045
1.962876 26.116028
1.982676 25.257565
2.001975 24.524361
2.020808 23.891019
2.039207 23.338369
2.057202 22.851690
2.074821 22.419516
2.092092 22.032798
2.109039 21.684313
2.125685 21.368240
2.142052 21.079829
2.158159 20.815198
2.174025 20.571124
2.189667 20.344925
2.205103 20.134351
2.220345 19.937505
2.235410 19.752774
2.250308 19.578785
2.265053 19.414360
2.279655 19.258480
2.294126 19.110265
2.308473 18.968947
2.322707 18.833854
2.336836 18.704396
2.350868 18.580052
2.364810 18.460361
2.378668 18.344914
2.392448 18.233343
2.406158 18.125315
2.419801 18.020534
2.433384 17.918731
2.446911 17.819659
2.460386 17.723092
2.473814 17.628824
2.487198 17.536662
2.500543 17.446428
2.513851 17.357955
2.527125 17.271085
2.540370 17.185668
2.553587 17.101564
2.566779 17.018641
2.579949 16.936756
2.593099 16.855763
2.606231 16.775590
2.619347 16.696076
2.632450 16.617107
2.645541 16.538563
2.658621 16.460322
2.671694 16.382265
2.684759 16.304262
2.697819 16.226197
2.710876 16.147942
2.723929 16.069368
2.736982 15.990346
2.750034 15.910752
2.763088 15.830423
2.776145 15.749250
2.789204 15.667086
2.802269 15.583787
2.815339 15.499214
2.828415 15.413220
2.841500 15.325665
2.854593 15.236408
2.867696 15.145308
2.880809 15.052231
2.893934 14.957045
2.907071 14.859631
2.920221 14.759875
2.933386 14.657675
2.946566 14.552946
2.959763 14.445617
2.972976 14.335639
2.986207 14.222981
2.999457 14.107641
3.012727 13.989640
3.026018 13.869029
3.039330 13.745891
3.052665 13.620338
3.066023 13.492514
3.079405 13.362596
3.092812 13.230792
3.106245 13.097338
3.119704 12.962498
3.133191 12.826560
3.146706 12.689829
3.160250 12.552636
3.173823 12.415308
3.187426 12.278188
3.201059 12.141618
3.214723 12.005934
3.228419 11.871277
3.242146 11.738316
3.255904 11.607183
3.269695 11.478157
3.283519 11.351493
3.297374 11.227420
3.311263 11.106140
3.325184 10.987831
3.339138 10.872639
3.353124 10.760683
3.367143 10.652061


==> anc/Fig6_T7.0.dat <==
# n_B lambda
0.000052 79981.109850
0.000078 52405.258399
0.000114 34423.932132
0.000165 22677.251980
0.000240 14994.625454
0.000349 9960.158780
0.000509 6654.259383
0.000744 4476.044051
0.001095 3036.488532
0.001618 2081.459124
0.002401 1445.311369
0.003573 1019.806248
0.005321 733.700933
0.007912 541.242128
0.011713 411.839194
0.017212 325.752523
0.025007 270.125010
0.035808 237.036954
0.050398 222.068375
0.069609 223.886117
0.094296 244.405136
0.125310 290.144980
0.163424 375.345666
0.209183 528.209895
0.262661 802.080403
0.323216 1291.997601
0.389436 2151.259253
0.459328 3588.318175
0.530889 5818.389858
0.602427 8944.721725
0.672794 12797.748032
0.741360 16820.433582
0.807852 20136.693690
0.872154 21875.155974
0.934181 21585.706406
0.993863 19437.088101
1.051167 16077.437931
1.106104 12309.748534
1.158724 8797.761502
1.209102 5923.195910
1.257324 3794.606245
1.303492 2338.506254
1.347699 1403.159355
1.390040 830.506488
1.430606 491.351208
1.469487 294.784507
1.506768 181.858821
1.542531 116.960595
1.576853 79.363117
1.609809 57.237542
1.641473 43.872744
1.671913 35.496180
1.701196 30.010897
1.729388 26.254345
1.756550 23.572767
1.782743 21.587744
1.808024 20.072096
1.832448 18.884083
1.856068 17.931949
1.878936 17.154226
1.901098 16.508464
1.922601 15.964545
1.943488 15.500581
1.963801 15.100332
1.983579 14.751519
2.002857 14.444716
2.021670 14.172573
2.040050 13.929316
2.058029 13.710303
2.075633 13.511817
2.092889 13.330828
2.109823 13.164855
2.126457 13.011841
2.142812 12.870084
2.158908 12.738150
2.174765 12.614836
2.190398 12.499119
2.205825 12.390128
2.221060 12.287117
2.236118 12.189443
2.251010 12.096548
2.265748 12.007953
2.280345 11.923233
2.294811 11.842016
2.309154 11.763977
2.323384 11.688826
2.337509 11.616307
2.351537 11.546187
2.365475 11.478264
2.379331 11.412351
2.393109 11.348281
2.406817 11.285903
2.420458 11.225076
2.434040 11.165674
2.447566 11.107579
2.461040 11.050676
2.474467 10.994876
2.487851 10.940081
2.501196 10.886202
2.514504 10.833156
2.527780 10.780863
2.541025 10.729249
2.554243 10.678241
2.567437 10.627773
2.580609 10.577773
2.593761 10.528179
2.606896 10.478926
2.620016 10.429953
2.633122 10.381198
2.646217 10.332601
2.659302 10.284102
2.672380 10.235642
2.685451 10.187162
2.698517 10.138603
2.711580 10.089907
2.724640 10.041015
2.737701 9.991868
2.750761 9.942409
2.763824 9.892580
2.776890 9.842323
2.789960 9.791582
2.803035 9.740301
2.816117 9.688425
2.829206 9.635901
2.842303 9.582677
2.855410 9.528704
2.868527 9.473936
2.881656 9.418330
2.894796 9.361845
2.907950 9.304447
2.921118 9.246106
2.934300 9.186798
2.947499 9.126504
2.960714 9.065213
2.973947 9.002952
2.987198 8.939567
3.000468 8.875285
3.013758 8.810042
3.027069 8.743870
3.040401 8.676810
3.053756 8.608912
3.067134 8.540237
3.080536 8.470857
3.093962 8.400850
3.107414 8.330305
3.120891 8.259315
3.134395 8.187986
3.147926 8.116421
3.161485 8.044738
3.175072 7.973050
3.188688 7.901477
3.202333 7.830139
3.216007 7.759154
3.229712 7.688639
3.243446 7.618710
3.257212 7.549476
3.271008 7.481044
3.284836 7.413513
3.298694 7.346976
3.312585 7.281518
3.326506 7.217216
3.340460 7.154142
3.354446 7.092357
3.368463 7.031909


==> anc/Fig6_T8.0.dat <==
# n_B lambda
0.000047 70861.028661
0.000067 48830.082645
0.000094 33712.717522
0.000132 23301.554666
0.000184 16145.887044
0.000255 11212.776854
0.000354 7807.943546
0.000491 5456.463853
0.000682 3829.245707
0.000950 2700.382892
0.001330 1915.843698
0.001868 1368.541568
0.002632 986.247850
0.003721 718.194838
0.005269 529.661600
0.007469 396.696823
0.010577 302.792387
0.014941 236.548252
0.021009 190.154584
0.029338 158.220128
0.040592 137.191577
0.055536 124.827850
0.075010 119.929822
0.099900 122.331191
0.131094 132.978508
0.169385 154.297327
0.215312 190.744519
0.268913 249.478473
0.329502 340.541481
0.395641 475.456792
0.465350 662.798106
0.536667 901.319347
0.607957 1172.574216
0.678109 1438.503984
0.746491 1648.247524
0.812792 1754.691694
0.876862 1733.714850
0.938615 1593.984042
0.998001 1370.989530
1.055010 1110.958676
1.109670 855.102476
1.162036 630.760429
1.212186 450.154909
1.260205 313.942439
1.306191 216.157040
1.350235 148.488407
1.392429 102.846353
1.432863 72.567805
1.471625 52.662572
1.508796 39.605025
1.544459 30.993119
1.578690 25.234161
1.611562 21.298777
1.643148 18.536282
1.673517 16.540370
1.702735 15.057053
1.730865 13.925516
1.757971 13.041843
1.784112 12.337245
1.809344 11.765039
1.833723 11.292766
1.857302 10.897331
1.880131 10.561954
1.902258 10.274209
1.923728 10.024735
1.944585 9.806361
1.964870 9.613535
1.984621 9.441889
2.003875 9.287953
2.022666 9.148944
2.041026 9.022607
2.058985 8.907099
2.076571 8.800907
2.093812 8.702773
2.110730 8.611648
2.127350 8.526651
2.143693 8.447044
2.159777 8.372188
2.175623 8.301547
2.191247 8.234657
2.206664 8.171117
2.221891 8.110584
2.236940 8.052755
2.251825 7.997366
2.266558 7.944187
2.281149 7.892984
2.295608 7.843631
2.309947 7.795967
2.324173 7.749794
2.338294 7.705007
2.352319 7.661494
2.366254 7.619134
2.380107 7.577861
2.393883 7.537590
2.407587 7.498212
2.421230 7.459656
2.434810 7.421870
2.448335 7.384788
2.461810 7.348349
2.475237 7.312500
2.488622 7.277190
2.501967 7.242372
2.515277 7.207998
2.528554 7.174029
2.541802 7.140422
2.555023 7.107136
2.568219 7.074139
2.581395 7.041386
2.594551 7.008846
2.607690 6.976487
2.620814 6.944275
2.633926 6.912176
2.647026 6.880160
2.660118 6.848196
2.673202 6.816254
2.686280 6.784303
2.699354 6.752316
2.712425 6.720263
2.725494 6.688116
2.738564 6.655849
2.751635 6.623434
2.764708 6.590846
2.777785 6.558059
2.790866 6.525026
2.803954 6.491764
2.817048 6.458232
2.830151 6.424408
2.843262 6.390274
2.856384 6.355810
2.869516 6.321001
2.882660 6.285830
2.895817 6.250285
2.908987 6.214356
2.922172 6.178034
2.935373 6.141316
2.948589 6.104194
2.961823 6.066672
2.975074 6.028753
2.988344 5.990444
3.001633 5.951753
3.014942 5.912695
3.028272 5.873286
3.041623 5.833546
3.054996 5.793499
3.068393 5.753173
3.081813 5.712597
3.095257 5.671806
3.108725 5.630834
3.122219 5.589722
3.135739 5.548511
3.149285 5.507243
3.162859 5.465964
3.176459 5.424719
3.190088 5.383557
3.203744 5.342524
3.217430 5.301669
3.231144 5.261037
3.244888 5.220677
3.258661 5.180634
3.272465 5.140952
3.286298 5.101672
3.300162 5.062836
3.314057 5.024482
3.327982 4.986645
3.341939 4.949359
3.355927 4.912653
3.369946 4.876555


==> anc/Fig6_T9.0.dat <==
# n_B lambda
0.000367 6165.665925
0.000491 4470.294454
0.000657 3248.055349
0.000879 2368.040274
0.001180 1732.907766
0.001588 1273.569547
0.002144 940.815028
0.002902 699.216908
0.003940 523.413169
0.005362 395.129900
0.007310 301.358772
0.009973 232.656343
0.013603 182.279657
0.018530 145.382977
0.025176 118.488610
0.034063 99.113921
0.045822 85.512389
0.061195 76.498551
0.081017 71.306285
0.106187 69.581628
0.137617 71.312280
0.176117 76.847538
0.222221 86.903355
0.275940 102.493458
0.336553 124.635561
0.402598 153.773255
0.472116 188.941726
0.543185 227.152095
0.614218 263.360910
0.684130 291.439920
0.752283 305.925615
0.818340 303.868726
0.882132 285.845840
0.943576 255.562501
1.002641 218.353656
1.059332 179.489796
1.113691 143.013405
1.165781 111.327547
1.215679 85.359582
1.263470 64.999643
1.309251 49.557399
1.353111 38.131331
1.395139 29.821799
1.435423 23.842201
1.474048 19.555023
1.511096 16.471646
1.546645 14.232545
1.580772 12.582601
1.613549 11.345157
1.645047 10.399340
1.675335 9.662761
1.704478 9.078747
1.732540 8.607906
1.759582 8.222439
1.785663 7.902404
1.810841 7.633265
1.835170 7.404256
1.858702 7.207283
1.881488 7.036178
1.903574 6.886175
1.925008 6.753551
1.945830 6.635368
1.966083 6.529277
1.985805 6.433391
2.005032 6.346175
2.023798 6.266375
2.042135 6.192953
2.060073 6.125053
2.077640 6.061958
2.094862 6.003065
2.111764 5.947864
2.128369 5.895922
2.144697 5.846870
2.160769 5.800391
2.176603 5.756210
2.192215 5.714090
2.207623 5.673825
2.222841 5.635233
2.237882 5.598154
2.252759 5.562452
2.267485 5.528002
2.282070 5.494692
2.296524 5.462425
2.310858 5.431111
2.325079 5.400673
2.339197 5.371037
2.353219 5.342141
2.367151 5.313923
2.381002 5.286331
2.394777 5.259315
2.408481 5.232830
2.422121 5.206833
2.435702 5.181287
2.449227 5.156154
2.462702 5.131402
2.476131 5.106999
2.489517 5.082915
2.502864 5.059123
2.516176 5.035596
2.529456 5.012310
2.542707 4.989240
2.555932 4.966365
2.569132 4.943663
2.582312 4.921112
2.595474 4.898694
2.608619 4.876389
2.621749 4.854178
2.634867 4.832015
2.647974 4.809956
2.661073 4.787921
2.674165 4.765913
2.687252 4.743916
2.700335 4.721913
2.713415 4.699892
2.726495 4.677837
2.739575 4.655735
2.752657 4.633573
2.765741 4.611339
2.778830 4.589020
2.791924 4.566568
2.805025 4.544084
2.818133 4.521447
2.831250 4.498684
2.844376 4.475787
2.857512 4.452750
2.870660 4.429564
2.883820 4.406226
2.896993 4.382730
2.910180 4.359073
2.923382 4.335253
2.936599 4.311270
2.949833 4.287123
2.963084 4.262814
2.976353 4.238346
2.989641 4.213724
3.002948 4.188954
3.016275 4.164043
3.029623 4.138999
3.042992 4.113833
3.056383 4.088557
3.069797 4.063182
3.083233 4.037720
3.096694 4.012196
3.110179 3.986616
3.123689 3.961002
3.137224 3.935370
3.150785 3.909741
3.164372 3.884134
3.177987 3.858569
3.191628 3.833067
3.205297 3.807649
3.218994 3.782336
3.232719 3.757148
3.246473 3.732107
3.260256 3.707234
3.274068 3.682547
3.287910 3.658066
3.301782 3.633814
3.315683 3.609799
3.329615 3.586048
3.343578 3.562573
3.357571 3.539389
3.371595 3.516512
3.385651 3.493953


==> anc/Fig7_T1.0.dat <==
# n_B lambda_d lambda_s lambda_total
0.002290 inf inf inf
0.008400 inf inf inf
0.018548 inf inf inf
0.032869 inf inf inf
0.051842 inf inf inf
0.076134 inf inf inf
0.106537 inf inf inf
0.143879 inf inf inf
0.188854 inf inf inf
0.241751 inf inf inf
0.302145 inf inf inf
0.368751 inf inf inf
0.439525 inf inf inf
0.512285 inf inf inf
0.585086 inf inf inf
0.656513 inf inf inf
0.725698 inf inf inf
0.792205 inf inf inf
0.856570 inf inf inf
0.919618 inf inf inf
0.980468 inf inf inf
1.038853 inf inf inf
1.094745 inf inf inf
1.148200 inf inf inf
1.199308 inf inf inf
1.248173 inf inf inf
1.294911 inf inf inf
1.339627 inf inf inf
1.382425 inf inf inf
1.423406 inf inf inf
1.462663 inf inf inf
1.500288 inf inf inf
1.536365 inf inf inf
1.570976 inf inf inf
1.604199 inf inf inf
1.636108 inf inf inf
1.666776 inf inf inf
1.696270 inf inf inf
1.724657 inf inf inf
1.751999 inf inf inf
1.778360 inf inf inf
1.803796 inf inf inf
1.828364 inf inf inf
1.852117 inf inf inf
1.875108 inf inf inf
1.897385 inf inf inf
1.918995 inf inf inf
1.939980 inf inf inf
1.960385 inf inf inf
1.980246 inf inf inf
1.999603 inf inf inf
2.018488 inf inf inf
2.036936 inf inf inf
2.054977 inf inf inf
2.072639 inf inf inf
2.089949 inf inf inf
2.106932 inf inf inf
2.123612 inf inf inf
2.140009 inf inf inf
2.156145 inf inf inf
2.172038 inf inf inf
2.187706 inf inf inf
2.203165 inf inf inf
2.218429 inf inf inf
2.233513 inf inf inf
2.248430 inf inf inf
2.263192 inf inf inf
2.277811 inf inf inf
2.292296 inf inf inf
2.306658 inf inf inf
2.320905 inf inf inf
2.335046 inf inf inf
2.349089 inf inf inf
2.363041 inf inf inf
2.376908 inf inf inf
2.390698 inf inf inf
2.404415 inf inf inf
2.418066 inf inf inf
2.431656 inf inf inf
2.445189 inf inf inf
2.458670 inf inf inf
2.472103 inf inf inf
2.485492 inf inf inf
2.498840 inf inf inf
2.512152 inf inf inf
2.525429 inf inf inf
2.538676 inf inf inf
2.551895 inf inf inf
2.565088 inf inf inf
2.578259 inf inf inf
2.591409 inf inf inf
2.604540 inf inf inf
2.617656 inf inf inf
2.630757 inf inf inf
2.643845 inf inf inf
2.656922 inf inf inf
2.669990 inf inf inf
2.683051 inf inf inf
2.696105 inf inf inf
2.709154 inf inf inf
2.722199 inf inf inf
2.735242 inf inf inf
2.748283 inf inf inf
2.761324 inf inf inf
2.774366 inf inf inf
2.787410 inf inf inf
2.800456 inf inf inf
2.813506 inf inf inf
2.826560 inf inf inf
2.839619 inf inf inf
2.852684 inf inf inf
2.865755 inf inf inf
2.878834 inf inf inf
2.891920 inf inf inf
2.905015 inf inf inf
2.918118 inf inf inf
2.931231 inf inf inf
2.944354 inf 866037898.222252 866037898.222252
2.957488 inf 578650801.819560 578650801.819560
2.970632 inf 391400787.622355 391400787.622355
2.983788 inf 267571608.062439 267571608.062439
2.996955 inf 184738651.001768 184738651.001768
3.010135 inf 22227873.618281 22227873.618281
3.023328 inf 12738261.378602 12738261.378602
3.036533 inf 7315607.157815 7315607.157815
3.049753 inf 4210560.953572 4210560.953572
3.062987 inf 2428917.110730 2428917.110730
3.076237 inf 1404612.254333 1404612.254333
3.089504 inf 814487.227131 814487.227131
3.102793 inf 473754.781518 473754.781518
3.116108 inf 276573.760196 276573.760196
3.129455 inf 162189.432146 162189.432146
3.142844 inf 95646.812501 95646.812501
3.156282 inf 56829.149377 56829.149377
3.169773 inf 34108.552246 34108.552246
3.183318 inf 20761.640020 20761.640020
3.196917 inf 12888.757249 12888.757249
3.210564 inf 8221.879791 8221.879791
3.224258 inf 5438.143623 5438.143623
3.237996 inf 3763.982389 3763.982389
3.251774 inf 2746.364358 2746.364358
3.265592 inf 2119.593675 2119.593675
3.279449 inf 1727.759638 1727.759638
3.293342 inf 1478.963889 1478.963889
3.307270 inf 1318.724376 1318.724376
3.321234 inf 1214.373432 1214.373432
3.335232 inf 1145.956740 1145.956740
3.349263 inf 1100.991740 1100.991740


==> anc/Fig7_T10.0.dat <==
# n_B lambda_d lambda_s lambda_total
0.000056 inf inf inf
0.000075 inf inf inf
0.000100 inf inf inf
0.000132 inf inf inf
0.000173 inf inf inf
0.000226 inf inf inf
0.000296 inf inf inf
0.000386 inf inf inf
0.000502 inf inf inf
0.000651 inf inf inf
0.000845 inf inf inf
0.001100 inf inf inf
0.001432 inf inf inf
0.001869 inf inf inf
0.002444 inf inf inf
0.003206 inf inf inf
0.004214 inf inf inf
0.005553 inf inf inf
0.007332 inf inf inf
0.009695 inf inf inf
0.012833 inf inf inf
0.016991 inf inf inf
0.022486 inf inf inf
0.029719 inf 26586273199.303955 26586273199.303955
0.039187 inf 3694226674.951859 3694226674.951859
0.051495 inf 1377650550.831460 1377650550.831460
0.067360 inf 665101114.210644 665101114.210644
0.087605 inf 359013340.783295 359013340.783295
0.113131 inf 204700219.994931 204700219.994931
0.144859 inf 119884341.812994 119884341.812994
0.183609 inf 71063205.327727 71063205.327727
0.229908 inf 42351824.365030 42351824.365030
0.283746 inf 25349786.723245 25349786.723245
0.344370 inf 15299384.256683 15299384.256683
0.410309 inf 9369048.280870 9369048.280870
0.479624 inf 5860958.635406 5860958.635406
0.550433 inf 3762713.066143 3762713.066143
0.621189 inf 2484596.960229 2484596.960229
0.690827 inf 1687541.199836 1687541.199836
0.758703 inf 1177312.678456 1177312.678456
0.824466 inf 841971.336114 841971.336114
0.887939 inf 615931.518251 615931.518251
0.949044 inf 459911.465795 459911.465795
1.007762 inf 349838.446135 349838.446135
1.064115 inf 270605.819474 270605.819474
1.118153 inf 212511.165669 212511.165669
1.169944 inf 169167.922566 169167.922566
1.219569 inf 136363.130383 136363.130383
1.267111 inf 111173.831453 111173.831453
1.312668 inf 91581.114470 91581.114470
1.356324 255909411.117194 76157.678322 76135.020826
1.398167 60855482.376590 63887.615576 63820.615089
1.438284 16413654.523776 54026.774663 53849.524914
1.476757 4723996.912546 46028.164868 45584.017945
1.513666 1418456.393351 39483.901014 38414.599037
1.549089 441124.584105 34086.582209 31641.574244
1.583100 141743.827504 29600.897093 24487.152793
1.615770 47115.235622 25847.120932 16690.705322
1.647171 16567.775176 22684.979003 9574.860156
1.677368 5844.677300 20004.611434 4523.161142
1.706428 2186.457874 17719.331261 1946.296683
1.734412 873.418680 15760.318947 827.556456
1.761383 379.079455 14068.512763 369.133076
1.787399 184.712938 12604.924206 182.045241
1.812516 101.270779 11331.076963 100.373696
1.836789 63.326150 10217.423592 62.936081
1.860269 44.041307 9239.700837 43.832379
1.883007 33.229949 8377.881301 33.098667
1.905049 26.631448 7615.450158 26.538642
1.926441 22.310274 6938.283172 22.238764
1.947226 19.315627 6335.002131 19.256912
1.967444 17.142447 5795.792033 17.091894
1.987134 15.505405 5312.813178 15.460284
2.006331 14.233909 4877.804360 14.192494
2.025070 13.221001 4486.037557 13.182152
2.043381 12.396810 4131.991139 12.359728
2.061296 11.714041 3811.273703 11.678148
2.078842 11.139693 3520.099152 11.104551
2.096044 10.650110 3255.191764 10.615380
2.112928 10.227937 3013.723134 10.193343
2.129516 9.860175 2793.174670 9.825490
2.145829 9.536912 2591.405125 9.501942
2.161887 9.250466 2406.519730 9.215044
2.177708 8.994797 2236.839810 8.958772
2.193309 8.765103 2080.890993 8.728337
2.208706 8.557503 1937.370482 8.519870
2.223914 8.368847 1805.116826 8.330227
2.238947 8.196538 1683.101964 8.156815
2.253816 8.038447 1570.408693 7.997510
2.268535 7.892773 1466.214253 7.850513
2.283114 7.758005 1369.780619 7.714313
2.297563 7.632866 1280.446294 7.587636
2.311891 7.516270 1197.615033 7.469392
2.326109 7.407280 1120.748915 7.358645
2.340223 7.305096 1049.361425 7.254594
2.354242 7.209021 983.016547 7.156538
2.368173 7.118449 921.081231 7.063857
2.382022 7.032851 863.615138 6.976042
2.395795 6.951765 810.094724 6.892617
2.409499 6.874782 760.218150 6.813170
2.423139 6.801542 713.710812 6.737336
2.436720 6.731724 670.321239 6.664793
2.450246 6.665045 629.819267 6.595251
2.463722 6.601253 591.989516 6.528454
2.477153 6.540117 556.646396 6.464169
2.490542 6.481437 523.605841 6.402188
2.503892 6.425029 492.707263 6.342323
2.517208 6.370728 463.798690 6.284405
2.530491 6.318385 436.741084 6.228280
2.543746 6.267865 411.406430 6.173806
2.556976 6.219041 387.675797 6.120851
2.570182 6.171818 365.440301 6.069315
2.583367 6.126077 344.598852 6.019073
2.596535 6.081730 325.055701 5.970032
2.609686 6.038693 306.725864 5.922101
2.622824 5.996889 289.528499 5.875198
2.635949 5.956246 273.388693 5.829246
2.649065 5.916700 258.236654 5.784174
2.662172 5.878189 244.008427 5.739914
2.675273 5.840658 230.643892 5.696407
2.688369 5.804057 218.087417 5.653595
2.701462 5.768338 206.287074 5.611427
2.714553 5.733456 195.194275 5.569852
2.727643 5.699372 184.764494 5.528826
2.740735 5.666046 174.955499 5.488304
2.753828 5.633446 165.728328 5.448249
2.766925 5.601538 157.046501 5.408623
2.780027 5.570291 148.875943 5.369391
2.793134 5.539677 141.184924 5.330523
2.806248 5.509671 133.949898 5.291999
2.819370 5.480247 127.131580 5.253773
2.832501 5.451383 120.709466 5.215830
2.845642 5.423056 114.659208 5.178144
2.858794 5.395247 108.958293 5.140697
2.871957 5.367937 103.585396 5.103469
2.885133 5.341109 98.520724 5.066442
2.898322 5.314745 93.745630 5.029601
2.911525 5.288830 89.242813 4.992932
2.924744 5.263349 84.995741 4.956424
2.937978 5.238289 80.989221 4.920065
2.951229 5.213636 77.208941 4.883848
2.964497 5.189377 73.626239 4.847698
2.977783 5.165502 70.258243 4.811736
2.991088 5.142000 67.078604 4.775897
3.004412 5.118858 64.076207 4.740180
3.017757 5.096069 61.240647 4.704583
3.031121 5.073623 58.562147 4.669107
3.044508 5.051509 56.031497 4.633754
3.057916 5.029721 53.640087 4.598527
3.071346 5.008250 51.379799 4.563429
3.084799 4.987088 49.243024 4.528467
3.098276 4.966223 47.222585 4.493643
3.111777 4.945657 45.311764 4.458972
3.125302 4.925379 43.504224 4.424459
3.138853 4.905382 41.794034 4.390112
3.152429 4.885660 40.175585 4.355944
3.166031 4.866207 38.643617 4.321963
3.179659 4.847018 37.193186 4.288182
3.193314 4.828085 35.819632 4.254611
3.206996 4.809405 34.518572 4.221264
3.220705 4.790971 33.285888 4.188153
3.234443 4.772779 32.117708 4.155291
3.248209 4.754823 31.010378 4.122690
3.262003 4.737099 29.960462 4.090364
3.275826 4.719601 28.964727 4.058325
3.289678 4.702327 28.020138 4.026587
3.303560 4.685269 27.123826 3.995160
3.317471 4.668426 26.273098 3.964059
3.331413 4.651792 25.465418 3.933294
3.345384 4.635363 24.698395 3.902876
3.359386 4.619135 23.969785 3.872818
3.373419 4.603105 23.277462 3.843128
3.387483 4.587268 22.619451 3.813818


==> anc/Fig7_T2.0.dat <==
# n_B lambda_d lambda_s lambda_total
0.000066 inf inf inf
0.000273 inf inf inf
0.001095 inf inf inf
0.003742 inf inf inf
0.009716 inf inf inf
0.019704 inf inf inf
0.033978 inf inf inf
0.052968 inf inf inf
0.077313 inf inf inf
0.107785 inf inf inf
0.145198 inf inf inf
0.190228 inf inf inf
0.243147 inf inf inf
0.303519 inf inf inf
0.370063 inf inf inf
0.440746 inf inf inf
0.513403 inf inf inf
0.586102 inf inf inf
0.657435 inf inf inf
0.726546 inf inf inf
0.793104 inf inf inf
0.857635 inf inf inf
0.920545 inf inf inf
0.981296 inf inf inf
1.039610 inf inf inf
1.095445 inf inf inf
1.148849 inf inf inf
1.199914 inf inf inf
1.248741 inf inf inf
1.295445 inf inf inf
1.340130 inf inf inf
1.382900 inf inf inf
1.423855 inf inf inf
1.463089 inf inf inf
1.500692 inf inf inf
1.536750 inf inf inf
1.571343 inf inf inf
1.604550 inf inf inf
1.636444 inf inf inf
1.667097 inf inf inf
1.696578 inf inf inf
1.724953 inf inf inf
1.752284 inf inf inf
1.778634 inf inf inf
1.804060 inf inf inf
1.828619 inf inf inf
1.852365 inf inf inf
1.875348 inf inf inf
1.897617 inf inf inf
1.919220 inf inf inf
1.940200 inf inf inf
1.960598 inf inf inf
1.980455 inf inf inf
1.999806 inf inf inf
2.018687 inf inf inf
2.037131 inf inf inf
2.055167 inf inf inf
2.072826 inf inf inf
2.090132 inf inf inf
2.107113 inf inf inf
2.123789 inf inf inf
2.140184 inf inf inf
2.156318 inf inf inf
2.172209 inf inf inf
2.187874 inf inf inf
2.203330 inf inf inf
2.218593 inf inf inf
2.233676 inf inf inf
2.248591 inf inf inf
2.263352 inf inf inf
2.277969 inf inf inf
2.292453 inf inf inf
2.306813 inf inf inf
2.321059 inf inf inf
2.335199 inf inf inf
2.349241 inf inf inf
2.363192 inf inf inf
2.377058 inf inf inf
2.390847 inf inf inf
2.404564 inf inf inf
2.418215 inf inf inf
2.431804 inf inf inf
2.445336 inf 342329076227.498901 342329076227.498901
2.458816 inf 63960385770.962250 63960385770.962250
2.472249 inf 27057285679.409584 27057285679.409584
2.485637 inf 14197881100.104076 14197881100.104076
2.498985 inf 8339080448.025544 8339080448.025544
2.512296 inf 5240534741.922577 5240534741.922577
2.525573 inf 3441073145.144659 3441073145.144659
2.538820 inf 2328858525.895931 2328858525.895931
2.552038 inf 1610410745.097684 1610410745.097684
2.565231 inf 1131315303.693500 1131315303.693500
2.578401 inf 804217230.036914 804217230.036914
2.591551 inf 576880121.521072 576880121.521072
2.604682 inf 416748863.409915 416748863.409915
2.617797 inf 302690782.865191 302690782.865191
2.630898 inf 220848082.311500 220848082.311500
2.643986 inf 161720184.125956 161720184.125956
2.657063 inf 118780054.629751 118780054.629751
2.670131 inf 87463730.879207 87463730.879207
2.683191 inf 64544468.416245 64544468.416245
2.696245 inf 47722113.197928 47722113.197928
2.709293 inf 35342304.976110 35342304.976110
2.722339 inf 26213904.687692 26213904.687692
2.735381 inf 19476206.326142 19476206.326142
2.748423 inf 14479324.547333 14479324.547333
2.761464 inf 10780850.754760 10780850.754760
2.774506 inf 8036243.015613 8036243.015613
2.787549 inf 5996927.043027 5996927.043027
2.800595 inf 4479893.748561 4479893.748561
2.813645 inf 3350106.802516 3350106.802516
2.826699 inf 2507820.238884 2507820.238884
2.839758 inf 1879213.122667 1879213.122667
2.852823 inf 1409601.964445 1409601.964445
2.865894 inf 1058453.392908 1058453.392908
2.878973 inf 795642.718580 795642.718580
2.892060 inf 598754.913606 598754.913606
2.905155 inf 451099.638481 451099.638481
2.918259 inf 340246.482417 340246.482417
2.931373 inf 256578.309160 256578.309160
2.944497 inf 193887.470157 193887.470157
2.957633 inf 146689.235215 146689.235215
2.970779 inf 111112.031953 111112.031953
2.983939 inf 84274.309133 84274.309133
2.997111 inf 64007.208425 64007.208425
3.010298 inf 48686.490581 48686.490581
3.023499 inf 37093.044286 37093.044286
3.036717 inf 28310.874360 28310.874360
3.049952 inf 21651.258654 21651.258654
3.063207 inf 16595.547001 16595.547001
3.076484 inf 12753.373981 12753.373981
3.089784 inf 9830.021488 9830.021488
3.103112 inf 7603.228258 7603.228258
3.116469 inf 5904.959738 5904.959738
3.129860 inf 4608.124276 4608.124276
3.143287 inf 3619.147009 3619.147009
3.156753 inf 2859.606574 2859.606574
3.170258 inf 2277.668178 2277.668178
3.183809 inf 1827.117806 1827.117806
3.197402 inf 1482.480198 1482.480198
3.211038 inf 1216.467658 1216.467658
3.224717 inf 1010.580263 1010.580263
3.238438 inf 850.733761 850.733761
3.252200 inf 726.202956 726.202956
3.266002 inf 628.818153 628.818153
3.279843 inf 552.352609 552.352609
3.293722 inf 492.057564 492.057564
3.307639 inf 444.307043 444.307043
3.321591 inf 406.328077 406.328077
3.335579 inf 375.995445 375.995445
3.349601 inf 351.675289 351.675289


==> anc/Fig7_T3.0.dat <==
# n_B lambda_d lambda_s lambda_total
0.000060 inf inf inf
0.000151 inf inf inf
0.000384 inf inf inf
0.000980 inf inf inf
0.002442 inf inf inf
0.005674 inf inf inf
0.011790 inf inf inf
0.021663 inf inf inf
0.035840 inf inf inf
0.054818 inf inf inf
0.079215 inf inf inf
0.109782 inf inf inf
0.147309 inf inf inf
0.192446 inf inf inf
0.245436 inf inf inf
0.305816 inf inf inf
0.372289 inf inf inf
0.442840 inf inf inf
0.515327 inf inf inf
0.587848 inf inf inf
0.659021 inf inf inf
0.728037 inf inf inf
0.794683 inf inf inf
0.859315 inf inf inf
0.922092 inf inf inf
0.982690 inf inf inf
1.040881 inf inf inf
1.096615 inf inf inf
1.149935 inf inf inf
1.200926 inf inf inf
1.249688 inf inf inf
1.296334 inf inf inf
1.340968 inf inf inf
1.383691 inf inf inf
1.424604 inf inf inf
1.463799 inf inf inf
1.501367 inf inf inf
1.537392 inf inf inf
1.571956 inf inf inf
1.605135 inf inf inf
1.637003 inf inf inf
1.667633 inf inf inf
1.697092 inf inf inf
1.725446 inf inf inf
1.752759 inf inf inf
1.779091 inf inf inf
1.804501 inf inf inf
1.829045 inf inf inf
1.852777 inf inf inf
1.875747 inf inf inf
1.898005 inf inf inf
1.919596 inf inf inf
1.940566 inf inf inf
1.960955 inf inf inf
1.980802 inf inf inf
2.000145 inf inf inf
2.019019 inf inf inf
2.037455 inf inf inf
2.055485 inf inf inf
2.073138 inf inf inf
2.090439 inf 77275715350.506012 77275715350.506012
2.107414 inf 21742615337.266293 21742615337.266293
2.124086 inf 10446065979.905647 10446065979.905647
2.140476 inf 6068359230.191217 6068359230.191217
2.156605 inf 3885757184.339000 3885757184.339000
2.172492 inf 2638920201.852379 2638920201.852379
2.188154 inf 1863524918.082555 1863524918.082555
2.203607 inf 1352736865.383978 1352736865.383978
2.218867 inf 1002092916.248891 1002092916.248891
2.233946 inf 753895951.333902 753895951.333902
2.248859 inf 574052405.503677 574052405.503677
2.263617 inf 441328024.017692 441328024.017692
2.278232 inf 341941800.165784 341941800.165784
2.292714 inf 266647625.854017 266647625.854017
2.307072 inf 209030006.267262 209030006.267262
2.321316 inf 164609568.502874 164609568.502874
2.335454 inf 130129094.084682 130129094.084682
2.349495 inf 103214139.545750 103214139.545750
2.363444 inf 82104343.360463 82104343.360463
2.377309 inf 65480388.449992 65480388.449992
2.391097 inf 52344744.545007 52344744.545007
2.404812 inf 41923081.622875 41923081.622875
2.418461 inf 33641549.769613 33641549.769613
2.432049 inf 27041720.064224 27041720.064224
2.445581 inf 21770309.942502 21770309.942502
2.459060 inf 17551622.044942 17551622.044942
2.472491 inf 14169379.105702 14169379.105702
2.485879 inf 11453333.461088 11453333.461088
2.499226 inf 9269207.501927 9269207.501927
2.512536 inf 7510501.454665 7510501.454665
2.525813 inf 6092584.996446 6092584.996446
2.539059 inf 4944151.138123 4944151.138123
2.552276 inf 4017772.953631 4017772.953631
2.565469 inf 3268040.096355 3268040.096355
2.578638 inf 2660613.675066 2660613.675066
2.591787 inf 2167965.998337 2167965.998337
2.604918 inf 1768055.830235 1768055.830235
2.618033 inf 1443119.913871 1443119.913871
2.631133 inf 1178886.350027 1178886.350027
2.644221 inf 963844.363368 963844.363368
2.657297 inf 788696.888616 788696.888616
2.670365 inf 645935.363004 645935.363004
2.683425 inf 529466.275480 529466.275480
2.696479 inf 433822.910019 433822.910019
2.709527 inf 356011.665444 356011.665444
2.722572 inf 292371.826811 292371.826811
2.735615 inf 240283.728105 240283.728105
2.748657 inf 197619.433195 197619.433195
2.761698 inf 162648.673067 162648.673067
2.774740 inf 133963.950283 133963.950283
2.787784 inf 110418.758095 110418.758095
2.800831 inf 91078.757453 91078.757453
2.813881 inf 75182.032353 75182.032353
2.826936 inf 62106.602025 62106.602025
2.839997 inf 51344.329133 51344.329133
2.853063 inf 42480.000438 42480.000438
2.866137 inf 35174.295875 35174.295875
2.879218 inf 29148.979190 29148.979190
2.892308 inf 24176.199481 24176.199481
2.905407 inf 20069.559472 20069.559472
2.918516 inf 16675.784533 16675.784533
2.931636 inf 13869.358708 13869.358708
2.944768 inf 11547.054384 11547.054384
2.957912 inf 9624.080696 9624.080696
2.971069 inf 8030.716637 8030.716637
2.984241 inf 6709.564234 6709.564234
2.997428 inf 5613.395271 5613.395271
3.010632 inf 4703.295211 4703.295211
3.023854 inf 3947.202993 3947.202993
3.037094 inf 3318.659782 3318.659782
3.050356 inf 2795.816455 2795.816455
3.063639 inf 2360.566625 2360.566625
3.076947 inf 1998.020156 1998.020156
3.090280 inf 1694.849370 1694.849370
3.103642 inf 1442.499801 1442.499801
3.117032 inf 1231.779763 1231.779763
3.130454 inf 1057.258319 1057.258319
3.143909 inf 910.111479 910.111479
3.157398 inf 786.897714 786.897714
3.170923 inf 683.603777 683.603777
3.184485 inf 594.883164 594.883164
3.198085 inf 521.983063 521.983063
3.211723 inf 460.641322 460.641322
3.225399 inf 408.946485 408.946485
3.239114 inf 365.309232 365.309232
3.252867 inf 328.408719 328.408719
3.266658 inf 297.146405 297.146405
3.280487 inf 270.608645 270.608645
3.294353 inf 248.035794 248.035794
3.308256 inf 228.795532 228.795532
3.322195 inf 212.360727 212.360727
3.336169 inf 198.293190 198.293190
3.350179 inf 186.226600 186.226600


==> anc/Fig7_T4.0.dat <==
# n_B lambda_d lambda_s lambda_total
0.000068 inf inf inf
0.000133 inf inf inf
0.000263 inf inf inf
0.000525 inf inf inf
0.001057 inf inf inf
0.002126 inf inf inf
0.004201 inf inf inf
0.008004 inf inf inf
0.014432 inf inf inf
0.024347 inf inf inf
0.038467 inf inf inf
0.057417 inf inf inf
0.081855 inf inf inf
0.112523 inf inf inf
0.150186 inf inf inf
0.195463 inf inf inf
0.248558 inf inf inf
0.308971 inf inf inf
0.375383 inf inf inf
0.445783 inf inf inf
0.518060 inf inf inf
0.590351 inf inf inf
0.661327 inf inf inf
0.730250 inf inf inf
0.796950 inf inf inf
0.861604 inf inf inf
0.924240 inf inf inf
0.984651 inf inf inf
1.042672 inf inf inf
1.098262 inf inf inf
1.151461 inf inf inf
1.202347 inf inf inf
1.251017 inf inf inf
1.297582 inf inf inf
1.342142 inf inf inf
1.384800 inf inf inf
1.425652 inf inf inf
1.464794 inf inf inf
1.502312 inf inf inf
1.538291 inf inf inf
1.572813 inf inf inf
1.605953 inf inf inf
1.637786 inf inf inf
1.668382 inf inf inf
1.697811 inf 40936989393.481155 40936989393.481155
1.726136 inf 10133880459.848593 10133880459.848593
1.753423 inf 4694754782.644367 4694754782.644367
1.779731 inf 2693637964.232637 2693637964.232637
1.805118 inf 1719967472.052728 1719967472.052728
1.829641 inf 1170473294.836054 1170473294.836054
1.853353 inf 830803091.090016 830803091.090016
1.876305 inf 607602077.466742 607602077.466742
1.898546 inf 454398064.613680 454398064.613680
1.920122 inf 345760354.736252 345760354.736252
1.941077 inf 266766163.647794 266766163.647794
1.961453 inf 208166952.593533 208166952.593533
1.981288 inf 163974560.336012 163974560.336012
2.000620 inf 130208558.756228 130208558.756228
2.019483 inf 104111868.978048 104111868.978048
2.037909 inf 83749683.395075 83749683.395075
2.055930 inf 67721788.965248 67721788.965248
2.073574 inf 55020196.637956 55020196.637956
2.090867 inf 44888129.850950 44888129.850950
2.107835 inf 36760068.126043 36760068.126043
2.124500 inf 30207925.238938 30207925.238938
2.140885 inf 24898007.311760 24898007.311760
2.157008 inf 20580735.911000 20580735.911000
2.172890 inf 17056331.628661 17056331.628661
2.188546 inf 14169372.266686 14169372.266686
2.203995 inf 11797304.894477 11797304.894477
2.219250 inf 9842943.021513 9842943.021513
2.234325 inf 8228616.712167 8228616.712167
2.249234 inf 6889224.532809 6889224.532809
2.263989 inf 5778579.886204 5778579.886204
2.278601 inf 4854604.774975 4854604.774975
2.293079 inf 4084401.850659 4084401.850659
2.307435 inf 3441180.843445 3441180.843445
2.321676 inf 2903075.195957 2903075.195957
2.335812 inf 2452179.230821 2452179.230821
2.349850 inf 2073770.296826 2073770.296826
2.363797 inf 1755735.837871 1755735.837871
2.377660 inf 1488079.900200 1488079.900200
2.391446 inf 1262525.359352 1262525.359352
2.405159 inf 1072216.226290 1072216.226290
2.418807 inf 911455.855552 911455.855552
2.432393 inf 775510.918546 775510.918546
2.445923 inf 660434.756281 660434.756281
2.459401 inf 562927.566286 562927.566286
2.472832 inf 480228.948295 480228.948295
2.486218 inf 410025.486869 410025.486869
2.499564 inf 350168.391997 350168.391997
2.512873 inf 299383.214995 299383.214995
2.526149 inf 256149.129871 256149.129871
2.539394 inf 219313.360646 219313.360646
2.552611 inf 187904.524911 187904.524911
2.565803 inf 161103.356760 161103.356760
2.578971 inf 138214.048400 138214.048400
2.592120 inf 118656.248961 118656.248961
2.605251 inf 101930.066123 101930.066123
2.618365 inf 87616.657206 87616.657206
2.631465 inf 75375.560521 75375.560521
2.644553 inf 64857.524704 64857.524704
2.657629 inf 55852.579284 55852.579284
2.670697 inf 48126.867145 48126.867145
2.683757 1663437794454.536377 41494.637008 41494.635973
2.696812 809200251788.823364 35797.698107 35797.696523
2.709861 436942523724.177185 30901.293615 30901.291429
2.722907 252656815948.187469 26690.510132 26690.507313
2.735951 148573960220.713928 23067.294401 23067.290819
2.748994 91621946129.284668 19947.917864 19947.913521
2.762037 58907119326.662308 17260.851217 17260.846159
2.775081 38616398339.311371 14945.009854 14945.004070
2.788127 26050708269.365047 12947.969215 12947.962779
2.801177 17945506013.913223 11225.075609 11225.068587
2.814231 12589647015.910379 9737.889350 9737.881818
2.827290 8975025746.351423 8453.524374 8453.516411
2.840355 6489937780.902946 7343.748444 7343.740134
2.853427 4758046669.115247 6384.347324 6384.338758
2.866506 3541479379.005006 5554.526730 5554.518018
2.879595 2637321728.268828 4836.412112 4836.403243
2.892693 1994240809.388209 4214.659193 4214.650286
2.905801 1521703666.460545 3676.063949 3676.055068
2.918921 1170998742.315967 3204.275934 3204.267166
2.932053 908366679.465680 2799.059469 2799.050844
2.945198 709874858.728243 2447.486379 2447.477940
2.958357 558749685.040710 2142.311784 2142.303570
2.971531 442776437.909706 1877.284915 1877.276955
2.984721 353145134.133152 1647.010838 1647.003157
2.997928 282301442.382457 1446.833764 1446.826349
3.011154 227714770.433500 1272.739890 1272.732776
3.024399 184709625.577222 1121.254801 1121.247995
3.037665 150633236.034059 989.379115 989.372616
3.050953 123480128.292156 874.514486 874.508292
3.064264 101742355.220372 774.418453 774.412559
3.077600 84207104.176156 687.145304 687.139697
3.090962 70038670.815182 611.010925 611.005595
3.104350 58533730.060723 544.556516 544.551450
3.117768 49148341.694439 486.516094 486.511278
3.131214 41344212.178226 435.793061 435.788468
3.144692 34971293.165090 391.434650 391.430269
3.158202 29696080.650190 352.614703 352.610516
3.171744 25312108.301282 318.615478 318.611467
3.185320 21654195.745298 288.813891 288.810039
3.198930 18590408.995177 262.668882 262.665170
3.212575 16014747.805946 239.710393 239.706805
3.226255 13841415.915499 219.529370 219.525888
3.239971 12001290.376459 201.771924 201.768532
3.253722 10437965.358863 186.129370 186.126051
3.267509 9105388.628506 172.334203 172.330941
3.281332 7965698.944850 160.153545 160.150325
3.295191 6988114.277476 149.385421 149.382228
3.309084 6146944.459374 139.853932 139.850751
3.323013 5421108.465473 131.406346 131.403161
3.336977 4792855.607724 123.909753 123.906550
3.350975 4247704.625208 117.248573 117.245336
3.365008 3773327.484717 111.322132 111.318848
3.379075 3359479.315052 106.042828 106.039481
3.393175 2997540.231373 101.334119 101.330693
3.407308 2680235.470528 97.129352 97.125832
3.421475 2401668.804805 93.370178 93.366549
3.435674 2155756.377715 90.005638 90.001880
3.449905 1938924.152254 86.991126 86.987223
3.464168 1747163.390706 84.287471 84.283405
3.478463 1577085.974564 81.860341 81.856092
3.492790 1426053.308988 79.679539 79.675087
3.507148 1291634.469556 77.718478 77.713802
3.521536 1171778.022061 75.953702 75.948779
3.535955 1064705.558359 74.364498 74.359305
3.550405 968887.139938 72.932527 72.927038
3.564885 882990.228027 71.641547 71.635735
3.579395 805859.774724 70.477131 70.470968
3.593935 736490.512989 69.426409 69.419865
3.608505 674016.771373 68.477955 68.470999
3.623104 617610.406640 67.621535 67.614132
3.637732 566665.781795 66.848007 66.840122
3.652390 520567.027805 66.149180 66.140776
3.667077 478795.372761 65.517720 65.508756
3.681793 440893.273358 64.947018 64.937452
3.696538 406456.428354 64.418407 64.408199
3.711312 375127.747550 63.951874 63.940973
3.726115 346597.254932 63.530085 63.518442
3.740946 320568.489613 63.148657 63.136220
3.755806 296805.252252 62.803700 62.790413
3.770695 275084.850651 62.491652 62.477459
3.785614 255210.991227 62.209342 62.194182
3.800561 237003.383034 61.953855 61.937664
3.815537 220308.703245 61.722613 61.705325
3.830543 204986.297280 61.513139 61.494686
3.845578 190910.362770 61.323602 61.303910
3.860644 177968.024046 61.151813 61.130808
3.875741 166059.834269 60.996143 60.973746
3.890870 155103.267196 60.855061 60.831193
3.906031 145031.113856 60.727169 60.701752
3.921226 135777.683025 60.611251 60.584206
3.936456 127087.032545 60.506216 60.477422
3.951723 119165.114349 60.411100 60.380490
3.967029 111854.647066 60.325059 60.292543
3.982378 105112.107227 60.247363 60.212850
3.997772 98895.081435 60.177445 60.140850
4.013215 93166.138582 60.114750 60.075986
4.028712 87892.136277 60.058890 60.017879
4.044269 83043.641938 60.009561 59.966227
4.059891 78594.633428 59.966748 59.921029
4.075586 74521.659729 59.929772 59.881616
4.091362 70804.348221 59.899125 59.848495
4.107228 67424.134915 59.874750 59.821627
4.123192 64364.292016 59.856694 59.801081
4.139265 61609.327070 59.845125 59.787050
4.155455 59145.097664 59.840209 59.779727
4.171772 56957.935430 59.842220 59.779413
4.188224 55034.942527 59.851275 59.786257
4.204819 53364.320744 59.867653 59.800565
4.221562 51932.724163 59.891432 59.822442
4.238460 50729.069253 59.922736 59.852037
4.255514 49743.006608 59.961631 59.889439
4.272727 48966.108926 60.008138 59.934688
4.290101 48391.982970 60.062230 59.987776
4.307634 48014.844646 60.123853 60.048660
4.325327 47829.747812 60.192916 60.117259
4.343177 47770.132785 60.269319 60.193376
4.361182 47924.671557 60.352916 60.277007
4.379341 48256.693925 60.443653 60.368039
4.397651 48766.101620 60.541372 60.466305
4.416109 49455.443870 60.645961 60.571683
4.434713 50329.215542 60.757290 60.684033
4.453459 51393.981202 60.875268 60.803247
4.472347 52657.784575 60.999785 60.929204
4.491373 54132.020305 61.130768 61.061811
4.510534 55829.648096 61.268095 61.200932
4.529830 57766.405152 61.411722 61.346504
4.549257 59960.880725 61.561567 61.498426
4.568813 62434.733662 61.717571 61.656623
4.588496 65213.014038 61.879677 61.821016
4.608304 68324.583517 62.047824 61.991528
4.628236 71802.618337 62.221867 62.167994
4.648288 75685.180996 62.402050 62.350642
4.668460 80015.639901 62.588048 62.539130
4.688749 84843.629783 62.779896 62.733477
4.709153 90225.734809 62.977575 62.933648
4.729670 96226.636928 63.181027 63.139571
4.750299 102920.252729 63.390220 63.351201
4.771037 110390.872227 63.605114 63.568487
4.791882 118735.557854 63.825665 63.791374
4.812833 128061.831260 64.051840 64.019819
4.833887 138500.012893 64.283588 64.253765
4.855041 150188.581747 64.520871 64.493165
4.876295 163297.794179 64.763647 64.737972
4.897646 178016.824560 65.011865 64.988132
4.919092 194559.932931 65.265482 65.243596
4.940630 213180.521190 65.524450 65.504316


==> anc/Fig7_T5.0.dat <==
# n_B lambda_d lambda_s lambda_total
0.002108 inf inf inf
0.003676 inf inf inf
0.006340 inf inf inf
0.010709 inf inf inf
0.017541 inf inf inf
0.027648 inf inf inf
0.041812 inf inf inf
0.060770 inf inf inf
0.085251 inf inf inf
0.116019 inf inf inf
0.153827 inf inf inf
0.199260 inf inf inf
0.252479 inf inf inf
0.312939 inf inf inf
0.379293 inf inf inf
0.449531 inf inf inf
0.521576 inf inf inf
0.593616 inf inf inf
0.664388 inf inf inf
0.733214 inf inf inf
0.799908 inf inf inf
0.864510 inf inf inf
0.926978 inf inf inf
0.987173 inf inf inf
1.044987 inf inf inf
1.100393 inf inf inf
1.153433 inf inf inf
1.204181 inf inf inf
1.252730 inf 241927439580.555603 241927439580.555603
1.299189 inf 9132882787.779778 9132882787.779778
1.343654 inf 3234936868.093040 3234936868.093040
1.386226 inf 1623091212.596900 1623091212.596900
1.427002 inf 949645497.641000 949645497.641000
1.466073 inf 605837498.299331 605837498.299331
1.503527 inf 408556487.050003 408556487.050003
1.539447 inf 286418031.354021 286418031.354021
1.573914 inf 206678034.015256 206678034.015256
1.607005 inf 152540413.120646 152540413.120646
1.638792 inf 114660203.918628 114660203.918628
1.669346 inf 87509531.985149 87509531.985149
1.698734 inf 67661658.605452 67661658.605452
1.727024 inf 52908123.197139 52908123.197139
1.754276 inf 41784281.420164 41784281.420164
1.780553 inf 33291743.526377 33291743.526377
1.805911 inf 26736301.700213 26736301.700213
1.830407 inf 21625634.005961 21625634.005961
1.854094 inf 17605942.566140 17605942.566140
1.877023 inf 14418836.253474 14418836.253474
1.899242 inf 11873616.010041 11873616.010041
1.920799 inf 9824713.022512 9824713.022512
1.941735 inf 8167453.878696 8167453.878696
1.962094 inf 6818452.742251 6818452.742251
1.981913 inf 5714496.078401 5714496.078401
2.001230 inf 4806545.856432 4806545.856432
2.020079 inf 4056379.155805 4056379.155805
2.038493 inf 3433919.440846 3433919.440846
2.056502 inf 2915356.684683 2915356.684683
2.074135 inf 2481815.032203 2481815.032203
2.091419 inf 2118129.676120 2118129.676120
2.108377 inf 1811485.620960 1811485.620960
2.125033 inf 1552833.447108 1552833.447108
2.141410 inf 1333813.220408 1333813.220408
2.157526 inf 1147860.150306 1147860.150306
2.173400 inf 989593.710144 989593.710144
2.189051 inf 854571.580877 854571.580877
2.204493 inf 739131.464193 739131.464193
2.219742 inf 640232.861254 640232.861254
2.234813 inf 555340.395603 555340.395603
2.249717 inf 482340.580866 482340.580866
2.264467 inf 419460.586013 419460.586013
2.279075 67575219616.514626 365212.428759 365210.454968
2.293549 13940441685.393005 318343.027987 318335.758493
2.307901 4252747896.999451 277791.934654 277773.790311
2.322139 1557344357.905195 242661.095945 242623.291054
2.336272 638778890.591785 212113.663794 212043.252465
2.350307 283689157.991157 185621.181000 185499.806276
2.364251 134244574.272485 162581.519592 162384.857812
2.378112 68476983.283909 142522.229209 142226.211543
2.391895 34670434.207426 125039.458838 124590.122628
2.405607 18763695.466892 109787.111934 109148.479932
2.419253 10524946.621653 96467.869097 95591.709921
2.432837 6098871.653670 84826.106371 83662.487352
2.446366 3640890.645248 74641.651354 73142.168730
2.459842 2234336.596671 65724.629570 63846.537421
2.473271 1406920.865466 57911.032579 55621.563256
2.486656 907827.176603 51059.000966 48340.199047
2.500001 599831.133700 45045.754287 41899.231257
2.513310 405636.994572 39764.833486 36214.686445
2.526584 280497.486676 35123.823179 31215.079009
2.539828 196764.429842 31041.525895 26811.714050
2.553045 141331.202665 27450.971198 22986.306462
2.566236 103412.714562 24288.370026 19668.793611
2.579405 76989.034921 21502.234809 16807.949691
2.592555 58265.288207 19046.234682 14354.061485
2.605685 44774.433737 16879.820129 12258.430529
2.618800 34902.305995 14967.920287 10475.487539
2.631901 27572.654356 13279.711767 8962.930113
2.644989 22055.069772 11788.244833 7682.183773
2.658067 17847.609633 10469.917863 6598.846136
2.671136 14600.290449 9304.039940 5682.722890
2.684198 12064.705024 8272.461831 4907.508136
2.697254 10064.142444 7354.109811 4249.152418
2.710306 8469.624554 6544.644830 3691.866925
2.723355 7186.699313 5827.334786 3218.010848
2.736402 6145.347654 5191.395299 2814.117693
2.749448 5292.999355 4627.347113 2468.920351
2.762495 4589.863452 4126.825106 2173.022886
2.775544 4006.391083 3682.496456 1918.810867
2.788596 3517.183270 3287.874141 1699.332603
2.801652 3104.787333 2937.248128 1509.347445
2.814712 2755.639268 2625.584338 1344.520101
2.827779 2458.088617 2348.438820 1201.006508
2.840852 2203.105107 2101.886317 1075.652893
2.853933 1983.288157 1882.461514 965.779977
2.867023 1793.017326 1687.101124 869.223732
2.880122 1627.504581 1513.098732 784.108935
2.893232 1482.897657 1358.055462 708.866770
2.906354 1356.029191 1219.854900 642.171307
2.919488 1244.280507 1096.619231 582.896358
2.932636 1145.478412 986.685915 530.084572
2.945798 1057.819423 888.582095 482.921633
2.958975 979.780037 801.002388 440.708611
2.972168 910.082900 722.787147 402.846647
2.985379 847.646916 652.909557 368.821022
2.998608 791.554250 590.457201 338.187434
3.011856 741.015644 534.620305 310.560399
3.025125 695.365752 484.678551 285.606959
3.038415 654.025770 439.992371 263.036177
3.051727 616.498172 399.992756 242.594200
3.065063 582.352774 364.173795 224.058813
3.078423 551.214801 332.085258 207.234572
3.091809 522.759531 303.326296 191.949441
3.105222 496.700227 277.539993 178.050912
3.118661 472.789143 254.408152 165.404097
3.132130 450.812887 233.647320 153.889476
3.145627 430.555573 215.004858 143.397172
3.159154 411.878460 198.255417 133.834784
3.172713 394.601795 183.198096 125.113034
3.186302 378.610784 169.653667 117.156434
3.199924 363.773162 157.462372 109.893861
3.213578 349.990348 146.481581 103.262917
3.227265 337.163995 136.584105 97.206179
3.240985 325.209578 127.656525 91.671963
3.254739 314.049845 119.597579 86.613223
3.268527 303.616916 112.316948 81.987374
3.282348 293.848745 105.734110 77.755678
3.296204 284.689798 99.777211 73.882943
3.310093 276.090012 94.382051 70.337130
3.324016 268.004051 89.491421 67.089139
3.337973 260.390944 85.054239 64.112498
3.351964 253.213532 81.024775 61.383058
3.365988 246.438272 77.307109 58.846957


==> anc/Fig7_T6.0.dat <==
# n_B lambda_d lambda_s lambda_total
0.000149 inf inf inf
0.000231 inf inf inf
0.000358 inf inf inf
0.000561 inf inf inf
0.000882 inf inf inf
0.001396 inf inf inf
0.002219 inf inf inf
0.003532 inf inf inf
0.005609 inf inf inf
0.008847 inf inf inf
0.013779 inf inf inf
0.021073 inf inf inf
0.031484 inf inf inf
0.045809 inf inf inf
0.064848 inf inf inf
0.089404 inf inf inf
0.120281 inf inf inf
0.158237 inf inf inf
0.203833 inf inf inf
0.257183 inf inf inf
0.317693 inf inf inf
0.383983 inf inf inf
0.454053 inf inf inf
0.525856 inf inf inf
0.597643 inf inf inf
0.668213 inf inf inf
0.736925 inf inf inf
0.803549 inf inf inf
0.868030 inf 21860750917.130199 21860750917.130199
0.930296 inf 3435777914.061966 3435777914.061966
0.990249 inf 1333556227.230404 1333556227.230404
1.047822 inf 674801672.410756 674801672.410756
1.103009 inf 388823044.253114 388823044.253114
1.155854 inf 242215891.050458 242215891.050458
1.206433 inf 159056838.220211 159056838.220211
1.254832 inf 108559171.686987 108559171.686987
1.301158 inf 76334349.909738 76334349.909738
1.345506 inf 54989419.717593 54989419.717593
1.387972 inf 40419413.633304 40419413.633304
1.428653 inf 30228923.827141 30228923.827141
1.467637 inf 22952065.682128 22952065.682128
1.505012 inf 17662299.156961 17662299.156961
1.540860 inf 13756195.583940 13756195.583940
1.575261 inf 10830659.215791 10830659.215791
1.608290 inf 8612402.452426 8612402.452426
1.640021 inf 6910834.426295 6910834.426295
1.670522 inf 5591818.634482 5591818.634482
1.699863 inf 4559395.948750 4559395.948750
1.728108 inf 3744134.708585 3744134.708585
1.755319 inf 3094905.121517 3094905.121517
1.781557 inf 2573455.846745 2573455.846745
1.806880 inf 2152095.971264 2152095.971264
1.831343 inf 1809124.191376 1809124.191376
1.854999 inf 1528174.403812 1528174.403812
1.877900 inf 1296654.926128 1296654.926128
1.900093 inf 1104798.118523 1104798.118523
1.921625 inf 944984.005816 944984.005816
1.942539 inf 811227.137918 811227.137918
1.962876 inf 698658.488287 698658.488287
1.982676 inf 603613.755178 603613.755178
2.001975 inf 523006.696887 523006.696887
2.020808 inf 454385.952549 454385.952549
2.039207 inf 395756.867347 395756.867347
2.057202 55225444352.165855 345499.311356 345497.149870
2.074821 4203671652.214374 302282.783466 302261.048107
2.092092 763493885.075107 265010.728117 264918.774116
2.109039 184679932.943692 232776.671415 232483.641375
2.125685 51932487.014810 204828.493077 204023.796648
2.142052 16284516.196703 180538.888021 178559.283949
2.158159 5603510.991862 159381.615617 154973.673091
2.174025 2096641.026983 140914.368852 132040.014552
2.189667 846825.221060 124763.520008 108742.404008
2.205103 366761.162495 110577.906654 84961.999157
2.220345 169313.262456 98143.176717 62129.524678
2.235410 82898.181391 87208.092195 42499.268799
2.250308 42884.278684 77576.254551 27617.358400
2.265053 23401.796069 69080.094439 17480.160425
2.279655 13474.295577 61575.103377 11055.133747
2.294126 8165.783389 54936.893839 7109.092591
2.308473 5210.978592 49058.018113 4710.613752
2.322707 3487.194323 43845.478799 3230.278256
2.336836 2436.389676 39218.604983 2293.885885
2.350868 1768.869159 35107.281425 1684.020333
2.364810 1328.496600 31450.144733 1274.653513
2.378668 1027.931015 28194.158892 991.771994
2.392448 816.458890 25292.630902 790.927356
2.406158 663.592614 22704.729605 644.748507
2.419801 550.411155 20394.744237 535.947073
2.433384 464.790998 18331.180343 453.297542
2.446911 398.775904 16486.398914 389.358044
2.460386 346.993089 14836.019475 339.062897
2.473814 305.739387 13358.542126 298.898443
2.487198 272.407949 12034.967440 266.378549
2.500543 245.129101 10848.506473 239.712637
2.513851 222.541278 9784.305246 217.592204
2.527125 203.633653 8824.591150 199.040650
2.540370 187.649073 7966.150765 183.330574
2.553587 174.010471 7194.773773 169.901293
2.566779 162.275681 6501.253285 158.323812
2.579949 152.096788 5877.380191 148.260065
2.593099 143.205338 5315.916274 139.448732
2.606231 135.383440 4810.335504 131.677472
2.619347 128.460058 4354.887965 124.779330
2.632450 122.295980 3944.369748 118.618199
2.645541 116.778090 3574.217997 113.083391
2.658621 111.813514 3240.305608 108.083855
2.671694 107.325651 2938.955183 103.544386
2.684759 103.250729 2666.878489 99.402276
2.697819 99.535720 2421.125204 95.605259
2.710876 96.135601 2199.065280 92.108915
2.723929 93.012336 1998.333116 88.875624
2.736982 90.134091 1816.810610 85.873792
2.750034 87.473239 1652.597509 83.075965
2.763088 85.005739 1503.987075 80.458219
2.776145 82.711433 1369.449105 78.000396
2.789204 80.572712 1247.606521 75.684846
2.802269 78.572760 1137.222152 73.494865
2.815339 76.699862 1037.184706 71.418463
2.828415 74.941470 946.493120 69.443101
2.841500 73.287201 864.247229 67.558330
2.854593 71.727836 789.635836 65.754886
2.867696 70.255207 721.928871 64.024592
2.880809 68.862066 660.467472 62.360226
2.893934 67.541917 604.657382 60.755372
2.907071 66.289019 553.963463 59.204430
2.920221 65.098157 507.902357 57.702405
2.933386 63.964696 466.037536 56.244950
2.946566 62.884416 427.975073 54.828241
2.959763 61.853527 393.358884 53.448970
2.972976 60.868598 361.867266 52.104293
2.986207 59.926516 333.208840 50.791781
2.999457 59.024408 307.121183 49.509393
3.012727 58.159827 283.365928 48.255550
3.026018 57.330267 261.727800 47.028821
3.039330 56.533657 242.011439 45.828224
3.052665 55.767993 224.040303 44.652993
3.066023 55.031452 207.654414 43.502622
3.079405 54.322390 192.708587 42.376835
3.092812 53.639253 178.941194 41.268611
3.106245 52.980620 166.487278 40.190840
3.119704 52.345165 155.114814 39.137720
3.133191 51.731672 144.725901 38.109566
3.146706 51.138995 135.231400 37.106740
3.160250 50.566095 126.550704 36.129689
3.173823 50.011965 118.610261 35.178827
3.187426 49.475674 111.343523 34.254591
3.201059 48.956366 104.690075 33.357399
3.214723 48.453222 98.595025 32.487614
3.228419 47.965482 93.008497 31.645538
3.242146 47.492428 87.885290 30.831409
3.255904 47.033380 83.184257 30.045368
3.269695 46.587697 78.868120 29.287475
3.283519 46.154775 74.902947 28.557688
3.297374 45.734053 71.257983 27.855882
3.311263 45.324982 67.905261 27.181826
3.325184 44.927064 64.819390 26.535207
3.339138 44.539800 61.977283 25.915616
3.353124 44.162749 59.358016 25.322583
3.367143 43.795462 56.942523 24.755549


==> anc/Fig7_T7.0.dat <==
# n_B lambda_d lambda_s lambda_total
0.000052 inf inf inf
0.000078 inf inf inf
0.000114 inf inf inf
0.000165 inf inf inf
0.000240 inf inf inf
0.000349 inf inf inf
0.000509 inf inf inf
0.000744 inf inf inf
0.001095 inf inf inf
0.001618 inf inf inf
0.002401 inf inf inf
0.003573 inf inf inf
0.005321 inf inf inf
0.007912 inf inf inf
0.011713 inf inf inf
0.017212 inf inf inf
0.025007 inf inf inf
0.035808 inf inf inf
0.050398 inf inf inf
0.069609 inf inf inf
0.094296 inf inf inf
0.125310 inf inf inf
0.163424 inf inf inf
0.209183 inf inf inf
0.262661 inf inf inf
0.323216 inf inf inf
0.389436 inf inf inf
0.459328 inf inf inf
0.530889 inf 17772228111.190693 17772228111.190693
0.602427 inf 2261326969.613149 2261326969.613149
0.672794 inf 808732403.726607 808732403.726607
0.741360 inf 383812118.223177 383812118.223177
0.807852 inf 208930415.393589 208930415.393589
0.872154 inf 123608304.613174 123608304.613174
0.934181 inf 77462399.540425 77462399.540425
0.993863 inf 50691739.623570 50691739.623570
1.051167 inf 34335120.707444 34335120.707444
1.106104 inf 23927910.759694 23927910.759694
1.158724 inf 17082600.561667 17082600.561667
1.209102 inf 12451878.886900 12451878.886900
1.257324 inf 9245224.213686 9245224.213686
1.303492 inf 6977056.542196 6977056.542196
1.347699 inf 5343078.321910 5343078.321910
1.390040 inf 4146514.259055 4146514.259055
1.430606 inf 3256497.135819 3256497.135819
1.469487 inf 2585981.685789 2585981.685789
1.506768 inf 2074421.536365 2074421.536365
1.542531 inf 1679633.804537 1679633.804537
1.576853 inf 1371749.005123 1371749.005123
1.609809 inf 1129301.192705 1129301.192705
1.641473 inf 936482.560963 936482.560963
1.671913 inf 781941.553484 781941.553484
1.701196 inf 657073.942681 657073.942681
1.729388 inf 555415.442920 555415.442920
1.756550 inf 472065.693896 472065.693896
1.782743 inf 403276.601042 403276.601042
1.808024 inf 346153.999570 346153.999570
1.832448 inf 298445.745207 298445.745207
1.856068 inf 258329.750548 258329.750548
1.878936 17101286672.026886 224476.589347 224473.642839
1.901098 1499443738.641416 195752.592047 195727.039855
1.922601 261415207.277789 171267.445005 171155.311770
1.943488 56779532.180350 150304.655100 149907.824710
1.963801 13843282.477861 132284.270003 131032.147037
1.983579 3669160.877056 116733.390826 113134.060372
2.002857 1053092.855543 103265.814177 94043.910405
2.021670 328214.395034 91562.992061 71591.021743
2.040050 111365.491991 81363.055141 47014.502005
2.058029 41146.793350 72446.118620 26242.178497
2.075633 16535.888980 64628.399848 13166.973558
2.092889 7225.216169 57739.308007 6421.642998
2.109823 3441.047055 51678.736622 3226.227547
2.126457 1797.736038 46325.151413 1730.577664
2.142812 1028.108527 41585.768716 1003.304233
2.158908 643.115307 37381.538469 632.238224
2.174765 434.542538 33644.892568 429.001741
2.190398 313.148961 30317.786223 309.947548
2.205825 237.894022 27350.364135 235.842658
2.221060 188.650255 24699.508802 187.220301
2.236118 154.913405 22327.874875 153.846004
2.251010 130.876708 20203.066477 130.034338
2.265748 113.171237 18296.946651 112.475547
2.280345 99.746025 16584.874726 99.149712
2.294811 89.308502 15045.303693 88.781497
2.309154 81.015512 13659.320846 80.537830
2.323384 74.299734 12410.243188 73.857552
2.337509 68.769830 11283.708288 68.353243
2.351537 64.149296 10266.090118 63.750938
2.365475 60.237170 9346.644856 59.851440
2.379331 56.887381 8511.641177 56.509699
2.393109 53.989222 7758.130045 53.616105
2.406817 51.458680 7075.408740 51.087129
2.420458 49.230724 6456.364425 48.858174
2.434040 47.254514 5894.642779 46.878710
2.447566 45.489758 5384.622930 45.108676
2.461040 43.904115 4921.231320 43.515894
2.474467 42.471402 4499.952158 42.074297
2.487851 41.170194 4116.729672 40.762540
2.501196 39.982882 3767.913402 39.563062
2.514504 38.894770 3450.258131 38.461197
2.527780 37.893539 3160.818196 37.444633
2.541025 36.968845 2896.955409 36.503020
2.554243 36.111874 2656.293853 35.627524
2.567437 35.315165 2436.687568 34.810651
2.580609 34.572162 2236.205042 34.045808
2.593761 33.877406 2053.092822 33.327480
2.606896 33.225934 1885.779791 32.650656
2.620016 32.613617 1732.838322 32.011138
2.633122 32.036719 1592.978204 31.405124
2.646217 31.492129 1465.029186 30.829422
2.659302 30.976861 1347.933569 30.280974
2.672380 30.488445 1240.731465 29.757222
2.685451 30.024617 1142.551124 29.255815
2.698517 29.583400 1052.601721 28.774686
2.711580 29.162975 970.164351 28.311924
2.724640 28.761769 894.586653 27.865857
2.737701 28.378338 825.274567 27.434945
2.750761 28.011377 761.688207 27.017788
2.763824 27.659724 703.335917 26.613123
2.776890 27.322312 649.770083 26.219791
2.789960 26.998178 600.583148 25.836732
2.803035 26.686458 555.403644 25.462993
2.816117 26.386345 513.892355 25.097678
2.829206 26.097118 475.740502 24.739987
2.842303 25.818109 440.666275 24.389176
2.855410 25.548711 408.209666 24.043872
2.868527 25.288365 378.527365 23.704719
2.881656 25.036558 351.216083 23.370578
2.894796 24.792810 326.079290 23.040937
2.907950 24.556698 302.938080 22.715351
2.921118 24.327813 281.627961 22.393408
2.934300 24.105784 261.999100 22.074749
2.947499 23.890271 243.914188 21.759070
2.960714 23.680952 227.247059 21.446098
2.973947 23.477529 211.882584 21.135610
2.987198 23.279731 197.715282 20.827432
3.000468 23.087300 184.648314 20.521426
3.013758 22.899996 172.592982 20.217497
3.027069 22.717598 161.467969 19.915591
3.040401 22.539897 151.198587 19.615692
3.053756 22.366706 141.716341 19.317826
3.067134 22.197820 132.958407 19.022033
3.080536 22.033091 124.867038 18.728417
3.093962 21.872345 117.389093 18.437083
3.107414 21.715432 110.476095 18.148184
3.120891 21.562209 104.083187 17.861884
3.134395 21.412541 98.169341 17.578374
3.147926 21.266295 92.696716 17.297856
3.161485 21.123350 87.630615 17.020549
3.175072 20.983593 82.938896 16.746674
3.188688 20.846893 78.592530 16.476464
3.202333 20.713193 74.564381 16.210178
3.216007 20.582346 70.829626 15.948019
3.229712 20.454267 67.365459 15.690223
3.243446 20.328866 64.150866 15.437009
3.257212 20.206054 61.166554 15.188584
3.271008 20.085744 58.394757 14.945141
3.284836 19.967855 55.819174 14.706859
3.298694 19.852309 53.424733 14.473896
3.312585 19.739036 51.197662 14.246399
3.326506 19.627921 49.125220 14.024464
3.340460 19.518958 47.195741 13.808226
3.354446 19.412051 45.398389 13.597745
3.368463 19.307133 43.723344 13.393083


==> anc/Fig7_T8.0.dat <==
# n_B lambda_d lambda_s lambda_total
0.000047 inf inf inf
0.000067 inf inf inf
0.000094 inf inf inf
0.000132 inf inf inf
0.000184 inf inf inf
0.000255 inf inf inf
0.000354 inf inf inf
0.000491 inf inf inf
0.000682 inf inf inf
0.000950 inf inf inf
0.001330 inf inf inf
0.001868 inf inf inf
0.002632 inf inf inf
0.003721 inf inf inf
0.005269 inf inf inf
0.007469 inf inf inf
0.010577 inf inf inf
0.014941 inf inf inf
0.021009 inf inf inf
0.029338 inf inf inf
0.040592 inf inf inf
0.055536 inf inf inf
0.075010 inf inf inf
0.099900 inf inf inf
0.131094 inf inf inf
0.169385 inf inf inf
0.215312 inf inf inf
0.268913 inf 22550496850.726418 22550496850.726418
0.329502 inf 2128007990.525447 2128007990.525447
0.395641 inf 687207074.313622 687207074.313622
0.465350 inf 300124066.603913 300124066.603913
0.536667 inf 151478906.564806 151478906.564806
0.607957 inf 83674944.771411 83674944.771411
0.678109 inf 49297776.126051 49297776.126051
0.746491 inf 30533951.498301 30533951.498301
0.812792 inf 19696754.777299 19696754.777299
0.876862 inf 13147280.111667 13147280.111667
0.938615 inf 9038215.166045 9038215.166045
0.998001 inf 6374936.880520 6374936.880520
1.055010 inf 4599800.248216 4599800.248216
1.109670 inf 3386803.695097 3386803.695097
1.162036 inf 2539196.230822 2539196.230822
1.212186 inf 1934922.434247 1934922.434247
1.260205 inf 1496292.375043 1496292.375043
1.306191 inf 1172635.646399 1172635.646399
1.350235 inf 930170.755920 930170.755920
1.392429 inf 746108.410396 746108.410396
1.432863 inf 604623.713854 604623.713854
1.471625 inf 494562.696577 494562.696577
1.508796 inf 408074.249733 408074.249733
1.544459 inf 339430.675375 339430.675375
1.578690 inf 284426.070618 284426.070618
1.611562 inf 239987.517797 239987.517797
1.643148 inf 203793.064059 203793.064059
1.673517 inf 174089.707058 174089.707058
1.702735 inf 149552.620015 149552.620015
1.730865 989230607.730154 129114.877251 129098.027311
1.757971 146520075.574914 112015.209269 111929.638594
1.784112 32228901.497853 97611.421066 97316.678805
1.809344 7867443.900665 85413.212600 84495.879774
1.833723 2050039.566479 75027.751512 72378.817311
1.857302 565429.085330 66141.542747 59214.837352
1.880131 167969.626690 58502.535495 43390.096835
1.902258 51465.873892 51906.911248 25842.725866
1.923728 17225.012986 46188.623590 12546.191704
1.944585 6250.775880 41212.076762 5427.559471
1.964870 2484.694395 36864.113319 2327.797488
1.984621 1096.643693 33043.265390 1061.417255
2.003875 548.902699 29687.917811 538.938220
2.022666 307.813291 26727.227919 304.308617
2.041026 194.911127 24107.093945 193.347868
2.058985 135.695501 21782.063379 134.855394
2.076571 101.680278 19713.592935 101.158515
2.093812 80.573562 17868.943124 80.211876
2.110730 66.617694 16220.126251 66.345207
2.127350 56.897483 14743.284614 56.678748
2.143693 49.831915 13417.791593 49.647531
2.159777 44.510871 12226.177797 44.349411
2.175623 40.384285 11152.747787 40.238581
2.191247 37.103706 10184.334091 36.969020
2.206664 34.440252 9309.303787 34.313308
2.221891 32.239094 8517.522828 32.117528
2.236940 30.391592 7800.075396 30.273636
2.251825 28.820050 7146.963864 28.704300
2.266558 27.467555 6555.173196 27.352940
2.281149 26.291481 6016.911183 26.177098
2.295608 25.259481 5526.803300 25.144561
2.309947 24.346479 5080.086887 24.230354
2.324173 23.532819 4672.522141 23.414891
2.338294 22.802918 4300.340788 22.682641
2.352319 22.144198 3960.173740 22.021063
2.366254 21.546491 3649.009765 21.420011
2.380107 21.001415 3364.160329 20.871123
2.393883 20.502102 3103.197378 20.367539
2.407587 20.042582 2863.854033 19.903290
2.421230 19.618359 2644.470967 19.473889
2.434810 19.225056 2442.992587 19.074947
2.448335 18.859257 2257.926256 18.703040
2.461810 18.517969 2087.839908 18.355169
2.475237 18.198619 1931.426300 18.028746
2.488622 17.898969 1787.514680 17.721518
2.501967 17.617088 1655.038326 17.431538
2.515277 17.351275 1533.028915 17.157086
2.528554 17.100046 1420.605535 16.896658
2.541802 16.862093 1316.968730 16.648925
2.555023 16.636262 1221.389770 16.412708
2.568219 16.421523 1133.206464 16.186955
2.581395 16.216962 1051.809491 15.970722
2.594551 16.021781 976.647505 15.763188
2.607690 15.835217 907.218320 15.563560
2.620814 15.656633 843.059720 15.371172
2.633926 15.485441 783.750258 15.185406
2.647026 15.321109 728.904375 15.005699
2.660118 15.163155 677.926551 14.831421
2.673202 15.011146 630.955583 14.662313
2.686280 14.864681 587.474868 14.497846
2.699354 14.723404 547.212646 14.337633
2.712425 14.586983 509.919205 14.181306
2.725494 14.455120 475.365447 14.028534
2.738564 14.327540 443.340739 13.879009
2.751635 14.203966 413.651348 13.732422
2.764708 14.084211 386.119624 13.588551
2.777785 13.968041 360.581509 13.447132
2.790866 13.855261 336.886505 13.307940
2.803954 13.745689 314.895774 13.170764
2.817048 13.639156 294.481458 13.035410
2.830151 13.535511 275.525537 12.901700
2.843262 13.434609 257.919703 12.769468
2.856384 13.336317 241.563706 12.638564
2.869516 13.240513 226.365194 12.508848
2.882660 13.147079 212.238788 12.380191
2.895817 13.055913 199.105792 12.252484
2.908987 12.966911 186.893442 12.125620
2.922172 12.879983 175.534576 11.999510
2.935373 12.795044 164.967711 11.874080
2.948589 12.712012 155.133650 11.749251
2.961823 12.630809 145.980830 11.624973
2.975074 12.551369 137.459873 11.501202
2.988344 12.473621 129.525208 11.377899
3.001633 12.397505 122.134755 11.255042
3.014942 12.322956 115.249554 11.132611
3.028272 12.249934 108.833524 11.010616
3.041623 12.178374 102.853238 10.889052
3.054996 12.108229 97.277756 10.767937
3.068393 12.039455 92.078384 10.647297
3.081813 11.972006 87.228402 10.527164
3.095257 11.905842 82.703285 10.407582
3.108725 11.840921 78.479966 10.288596
3.122219 11.777208 74.537335 10.170264
3.135739 11.714664 70.855705 10.052647
3.149285 11.653258 67.416702 9.935811
3.162859 11.592953 64.204070 9.819842
3.176459 11.533721 61.200987 9.704791
3.190088 11.475531 58.393301 9.590745
3.203744 11.418353 55.767443 9.477782
3.217430 11.362158 53.310815 9.365982
3.231144 11.306922 51.011748 9.255426
3.244888 11.252616 48.859362 9.146191
3.258661 11.199216 46.843579 9.038354
3.272465 11.146698 44.955041 8.931992
3.286298 11.095038 43.185063 8.827174
3.300162 11.044213 41.525553 8.723970
3.314057 10.994199 39.969031 8.622441
3.327982 10.944981 38.508531 8.522653
3.341939 10.896531 37.137578 8.424654
3.355927 10.848832 35.850174 8.328497
3.369946 10.801864 34.640732 8.234223


==> anc/Fig7_T9.0.dat <==
# n_B lambda_d lambda_s lambda_total
0.000367 inf inf inf
0.000491 inf inf inf
0.000657 inf inf inf
0.000879 inf inf inf
0.001180 inf inf inf
0.001588 inf inf inf
0.002144 inf inf inf
0.002902 inf inf inf
0.003940 inf inf inf
0.005362 inf inf inf
0.007310 inf inf inf
0.009973 inf inf inf
0.013603 inf inf inf
0.018530 inf inf inf
0.025176 inf inf inf
0.034063 inf inf inf
0.045822 inf inf inf
0.061195 inf inf inf
0.081017 inf inf inf
0.106187 inf 19494569154.181717 19494569154.181717
0.137617 inf 2498835488.759771 2498835488.759771
0.176117 inf 853970994.083129 853970994.083129
0.222221 inf 376197913.845171 376197913.845171
0.275940 inf 185588655.741860 185588655.741860
0.336553 inf 97768033.738707 97768033.738707
0.402598 inf 54021863.923890 54021863.923890
0.472116 inf 31135341.152395 31135341.152395
0.543185 inf 18669390.271629 18669390.271629
0.614218 inf 11626538.516378 11626538.516378
0.684130 inf 7500874.744520 7500874.744520
0.752283 inf 4997729.139035 4997729.139035
0.818340 inf 3428349.769022 3428349.769022
0.882132 inf 2414242.973948 2414242.973948
0.943576 inf 1740541.075997 1740541.075997
1.002641 inf 1281671.095608 1281671.095608
1.059332 inf 961898.377346 961898.377346
1.113691 inf 734396.588945 734396.588945
1.165781 inf 569456.572047 569456.572047
1.215679 inf 447808.030876 447808.030876
1.263470 inf 356672.329342 356672.329342
1.309251 inf 287415.626609 287415.626609
1.353111 inf 234041.773394 234041.773394
1.395139 inf 192470.710197 192470.710197
1.435423 inf 159715.103286 159715.103286
1.474048 inf 133631.326487 133631.326487
1.511096 inf 112669.090775 112669.090775
1.546645 609182797.526644 95671.686562 95656.663757
1.580772 118721160.828291 81774.837987 81718.550455
1.613549 27708071.228013 70324.883845 70146.846593
1.645047 7128287.486810 60823.530114 60308.932161
1.675335 1942315.087530 52882.545255 51480.897846
1.704478 554206.907550 46205.062235 42649.324036
1.732540 165221.045601 40555.746952 32562.772670
1.759582 51510.564045 35748.893043 21103.106827
1.785663 16864.527199 31636.974373 11000.538076
1.810841 5843.260397 28101.710186 4837.406173
1.835170 2169.371586 25048.013878 1996.461037
1.858702 879.309642 22393.526195 846.086985
1.881488 398.639139 20081.886675 390.879906
1.903574 206.456169 18058.683123 204.122535
1.925008 122.438771 16281.002434 121.524862
1.945830 81.637658 14713.460108 81.187191
1.966083 59.624911 13326.444452 59.359327
1.985805 46.595959 12095.210488 46.417141
2.005032 38.271077 10998.937908 38.138373
2.023798 32.613615 10020.133202 32.507809
2.042135 28.572935 9143.627704 28.483926
2.060073 25.568472 8356.895558 25.490482
2.077640 23.259799 7649.052973 23.189283
2.094862 21.436949 7011.385056 21.371606
2.111764 19.964710 6434.869230 19.902960
2.128369 18.752713 5911.722392 18.693415
2.144697 17.738588 5437.989026 17.680913
2.160769 16.878060 5007.512659 16.821363
2.176603 16.138933 4615.703862 16.082699
2.192215 15.497275 4258.540831 15.441083
2.207623 14.934963 3932.491069 14.878457
2.222841 14.438005 3634.435189 14.380876
2.237882 13.995561 3361.628845 13.937535
2.252759 13.598946 3111.645668 13.539772
2.267485 13.241222 2882.281294 13.180670
2.282070 12.916762 2671.632114 12.854612
2.296524 12.620988 2477.973616 12.557032
2.310858 12.350063 2299.767950 12.284096
2.325079 12.100839 2135.635238 12.032660
2.339197 11.870650 1984.337584 11.800060
2.353219 11.657250 1844.758306 11.584049
2.367151 11.458728 1715.893437 11.382715
2.381002 11.273448 1596.834994 11.194417
2.394777 11.100006 1486.761517 11.017749
2.408481 10.937185 1384.928723 10.851487
2.422121 10.783930 1290.661268 10.694573
2.435702 10.639313 1203.346025 10.546070
2.449227 10.502532 1122.424423 10.405171
2.462702 10.372863 1047.388460 10.271142
2.476131 10.249713 977.773484 10.143383
2.489517 10.132492 913.156433 10.021295
2.502864 10.020718 853.150218 9.904385
2.516176 9.913947 797.123718 9.792161
2.529456 9.811788 745.278156 9.684292
2.542707 9.713887 697.067550 9.580380
2.555932 9.619922 652.218697 9.480095
2.569132 9.529615 610.480733 9.383144
2.582312 9.442699 571.624052 9.289249
2.595474 9.358953 535.439097 9.198178
2.608619 9.278147 501.726639 9.109687
2.621749 9.200093 470.308652 9.023575
2.634867 9.124620 441.019277 8.939660
2.647974 9.051559 413.706695 8.857759
2.661073 8.980769 388.225230 8.777716
2.674165 8.912115 364.450607 8.699385
2.687252 8.845471 342.260039 8.622625
2.700335 8.780725 321.542133 8.547313
2.713415 8.717769 302.193800 8.473328
2.726495 8.656510 284.119814 8.400564
2.739575 8.596858 267.231725 8.328917
2.752657 8.538731 251.447801 8.258294
2.765741 8.482050 236.692196 8.188605
2.778830 8.426748 222.894515 8.119772
2.791924 8.372751 209.989196 8.051710
2.805025 8.320017 197.916199 7.984370
2.818133 8.268471 186.618977 7.917666
2.831250 8.218067 176.045363 7.851545
2.844376 8.168754 166.146675 7.785950
2.857512 8.120490 156.878026 7.720836
2.870660 8.073228 148.197334 7.656150
2.883820 8.026930 140.065608 7.591853
2.896993 7.981559 132.446204 7.527907
2.910180 7.937075 125.305773 7.464275
2.923382 7.893456 118.612562 7.400937
2.936599 7.850662 112.337383 7.337858
2.949833 7.808666 106.452842 7.275019
2.963084 7.767441 100.935679 7.212414
2.976353 7.726962 95.758141 7.150010
2.989641 7.687206 90.899814 7.087805
3.002948 7.648146 86.340270 7.025791
3.016275 7.609764 82.060142 6.963968
3.029623 7.572039 78.041461 6.902334
3.042992 7.534951 74.267397 6.840894
3.056383 7.498482 70.722342 6.779655
3.069797 7.462615 67.391627 6.718627
3.083233 7.427333 64.261595 6.657824
3.096694 7.392619 61.319480 6.597260
3.110179 7.358460 58.553359 6.536954
3.123689 7.324840 55.952073 6.476928
3.137224 7.291746 53.505185 6.417203
3.150785 7.259164 51.202971 6.357804
3.164372 7.227083 49.036321 6.298758
3.177987 7.195489 46.996724 6.240092
3.191628 7.164370 45.076196 6.181834
3.205297 7.133716 43.267310 6.124016
3.218994 7.103515 41.553546 6.066463
3.232719 7.073757 39.947146 6.009591
3.246473 7.044430 38.432837 5.953248
3.260256 7.015526 37.004895 5.897463
3.274068 6.987034 35.657992 5.842266
3.287910 6.958945 34.387130 5.787687
3.301782 6.931251 33.187648 5.733754
3.315683 6.903941 32.055176 5.680494
3.329615 6.877007 30.985620 5.627933
3.343578 6.850440 29.975157 5.576095
3.357571 6.824234 29.020215 5.525004
3.371595 6.798378 28.117435 5.474682
3.385651 6.772867 27.263688 5.425147


==> anc/Fig7_momentum_deficit.dat <==
# n_B momentum_deficit
0.980194 151.554623
1.038594 142.708166
1.094512 135.147450
1.147983 128.429621
1.199105 122.367272
1.247986 116.830428
1.294966 111.699731
1.339461 107.013769
1.382272 102.625364
1.423270 98.532738
1.462522 94.711013
1.500153 91.132341
1.536236 87.778904
1.570853 84.633948
1.604082 81.683064
1.666668 76.312071
1.696167 73.869586
1.724558 71.575685
1.751881 69.458155
1.778267 67.397287
1.803707 65.495943
1.828279 63.709465
1.852036 62.030741
1.875028 60.453046
1.897309 58.969704
1.918920 57.574775
1.939907 56.262592
1.960313 55.027643
1.980176 53.864940
1.999536 52.769483
2.018423 51.737165
2.036872 50.763697
2.054913 49.845166
2.072576 48.977696
2.089879 48.158654
2.106873 47.383040
2.123553 46.649631
2.139952 45.955212
2.156087 45.297090
2.171980 44.672890
2.187650 44.080410
2.203110 43.517599
2.218359 42.984612
2.233349 42.483604
2.248377 41.988571
2.263141 41.526721
2.277758 41.085849
2.292244 40.665164
2.306607 40.263302
2.320853 39.878992
2.334995 39.511265
2.349038 39.159157
2.362990 38.821708
2.376858 38.498053
2.390648 38.187306
2.404366 37.888900
2.418017 37.601981
2.431603 37.326398
2.445140 37.060403
2.458621 36.804415
2.472056 36.557684
2.485443 36.319586
2.498792 36.089837
2.512104 35.867850
2.525381 35.653267
2.538630 35.445733
2.551847 35.244831
2.565040 35.050288
2.578212 34.861713
2.591362 34.678917
2.604492 34.501521
2.617608 34.329317
2.630710 34.162179
2.643797 33.999830
2.656875 33.841551
2.669944 33.687770
2.683119 33.537811
2.696058 33.392399
2.709107 33.250353
2.722164 33.111532
2.735195 32.976885
2.748237 32.845097
2.761278 32.716517
2.774321 32.590913
2.787364 32.468161
2.800410 32.348166
2.813460 32.230890
2.826499 32.117186
2.839573 32.003771
2.852636 31.893710
2.865709 31.786040
2.878788 31.680472
2.891874 31.577026
2.904968 31.475604
2.918143 31.371143
2.931154 31.280667
2.944308 31.182648
2.957441 31.088544
2.970584 30.996128
2.983742 30.905332
2.996909 30.816113
3.010089 30.728411
3.023283 30.642245
3.036486 30.557346
3.049704 30.473835
3.062936 30.391659
3.076182 30.310760
3.089441 30.231167
3.102716 30.152738
3.116005 30.075417
3.129264 29.998649
3.142629 29.924217
3.156051 29.851235
3.169540 29.777877
3.183121 29.710307
3.196735 29.641937
3.210398 29.574879
3.224104 29.508970
3.237851 29.444265
3.251637 29.380643
3.265461 29.318052
3.279323 29.256500
3.293220 29.195878
3.307152 29.136219
3.321119 29.077464
3.335214 29.020627
3.349158 28.962658
4.249820 1.140913
4.270001 1.506952
4.290175 1.555501
4.310341 1.630667
4.330502 1.687577
4.350658 1.685417
4.370807 1.663425
4.390953 1.649754
4.411093 1.602911
4.431230 2.998822
4.451363 1.579225
4.471493 1.735215
4.491620 1.686300
4.511744 1.679850
4.531866 1.637792
4.551986 1.636820
4.572105 1.645466
4.592222 1.605051
4.612338 1.216088
4.632453 1.166159
4.652568 1.176739
4.672683 0.115365
4.692798 0.112821
4.712913 0.113569
4.733029 0.112551
4.753145 0.112536
4.773263 0.112807
4.793382 0.113459
4.813502 0.113686
4.833623 0.110439
4.853747 0.105332
4.873873 0.105908
4.894001 0.043132
4.914131 0.040829
4.934264 0.040183
4.954400 0.039549
4.974538 0.039333
4.994680 0.039689
5.014825 0.040201
5.034973 0.086932
5.055126 0.096230
5.075282 0.090291
5.095441 0.092491
5.115605 0.095227
5.135772 0.095283
5.155944 0.094499
5.176121 0.094867
5.196301 0.095555
5.216487 0.090124
5.236677 0.091034
5.256872 0.090188
5.277072 0.087967
5.297277 0.087308
5.317488 0.088836
5.337703 0.093363
5.357924 0.092707
5.378151 0.088244
5.398383 0.088039
5.418620 0.087172
5.438864 0.089041
5.459113 0.086789
5.479369 0.102569
5.499630 0.094081
5.519897 0.091846
5.540171 0.091039
5.560451 0.094262
5.580737 0.089045
5.601030 0.087153
5.621329 0.090340
5.641634 0.086433
5.661947 -0.032704
5.682266 -0.032702
5.702591 -0.041347
5.722924 -0.066800
5.743263 -0.067507
5.763610 -0.066492
5.783963 -0.066183
5.804323 -0.066304
5.824691 -0.066868
5.845065 -0.065038
5.865448 -0.065681
5.885837 -0.065662
5.906233 -0.066108
5.926637 -0.065999
5.947049 -0.065849
5.967468 -0.063705
5.987894 -0.062739
6.008328 0.000028
6.028770 0.000029
6.049219 0.000069
6.069676 0.000069
6.090141 0.000004
6.110613 0.000003
6.131093 -0.000039
6.151582 -0.000035
6.172078 -0.000034
6.192582 -0.000034
6.213093 -0.000035
6.233614 -0.000036
6.254142 -0.000030
6.274678 -0.000028
6.295223 -0.000030
6.315775 -0.000029
6.336336 -0.000028
6.356905 -0.000027
6.377482 -0.000031
6.398068 -0.000032
6.418661 -0.000032
6.439264 -0.000031
6.459874 -0.000032
6.480493 -0.000032
6.501121 -0.000032
6.521756 -0.000033
6.542400 -0.000032
6.563053 -0.000030
6.583714 -0.000029
6.604384 -0.000028
6.625063 -0.000029
6.645750 -0.000030
6.666445 -0.000029
6.687150 -0.000026
6.707863 -0.000025
6.728584 -0.000024
6.749315 -0.000024
6.770054 -0.000024
6.790802 -0.000024
6.811558 -0.000023
6.832323 -0.000024
6.853098 -0.000028
6.873881 -0.000028
6.894673 -0.000026
6.915473 -0.000019
6.936283 -0.000019
6.957102 -0.000018
6.977929 -0.000018
6.998765 -0.000021
7.019611 -0.000019
7.040465 -0.000021
7.061328 -0.000021
7.082200 -0.000021
7.103081 -0.000021
7.123972 -0.000021
7.144871 -0.000021
7.165779 -0.000021
7.186696 -0.000021
7.207623 -0.000022
7.228558 -0.000022
7.249503 -0.000022
7.270456 -0.000029
7.291419 -0.000028
7.312391 -0.000028
7.333372 -0.000028
7.354362 -0.000028
7.375361 -0.000028
7.396369 -0.000028
7.417387 -0.000027
7.438414 -0.000026
7.459450 -0.000026
7.480495 -0.000037
7.501550 -0.000036
7.522613 -0.000036
7.543686 -0.000037
7.564768 -0.000032
7.585859 -0.000031
7.606960 -0.000032
7.628070 -0.000031
7.649189 -0.000031
7.670317 -0.000032
7.691455 -0.000031
7.712601 -0.000031
7.733758 -0.000036
7.754923 -0.000038
7.776098 -0.000038
7.797282 -0.000036
7.818475 -0.000040
7.839678 -0.000039
7.860890 -0.000038
7.882111 -0.000037
7.903342 -0.000038
7.924581 -0.000042
7.945831 -0.000041
7.967089 -0.000041
7.988357 -0.000042
8.009635 -0.000042
8.030921 -0.000043
8.052217 -0.000042
8.073522 -0.000043
8.094837 -0.000040
8.116161 -0.000048
8.137495 -0.000047
8.158837 -0.000046
8.180190 0.000003
8.201551 0.000004
8.222922 -0.000018
8.244302 -0.000018
8.265692 -0.000017
8.287091 -0.000017
8.308499 -0.000017
8.329917 -0.000019
8.351344 -0.000019
8.372780 -0.000019
8.394226 -0.000019
8.415682 -0.000019
8.437146 -0.000015
8.458620 -0.000015
8.480103 -0.000015
8.501596 -0.000015
8.523098 -0.000015
8.544609 -0.000015
8.566130 -0.000016
8.587661 -0.000017
8.609200 -0.000016
8.630749 -0.000016
8.652308 -0.000015
8.673875 -0.000015
8.695453 -0.000016
8.717039 -0.000015
8.738635 -0.000017
8.760240 -0.000016
8.781855 -0.000016
8.803479 -0.000016
8.825112 -0.000017
8.846755 -0.000021
8.868407 -0.000022
8.890069 -0.000022
8.911739 -0.000022
8.933420 -0.000022
8.955109 -0.000022
8.976808 -0.000021
8.998516 -0.000020
9.020234 -0.000021
9.041960 -0.000022
9.063697 -0.000022
9.085442 -0.000021
9.107197 -0.000023
9.128962 -0.000024
9.150735 -0.000024
9.172518 -0.000024
9.194310 -0.000019
9.216112 -0.000019
9.237923 -0.000018
9.259743 -0.000018
9.281572 -0.000018
9.303411 -0.000019
9.325259 -0.000017
9.347117 -0.000017
9.368983 -0.000017
9.390859 -0.000016
9.412745 -0.000017
9.434639 -0.000029
9.456543 -0.000028
9.478456 -0.000026
9.500378 -0.000031
9.522310 -0.000031
9.544251 -0.000029
9.566201 -0.000029
9.588160 -0.000029
9.610129 -0.000029
9.632107 -0.000030
9.654094 -0.000029
9.676090 -0.000028
9.698096 -0.000027
9.720110 -0.000026
9.742134 -0.000026
9.764168 -0.000025
9.786210 -0.000027
9.808262 -0.000027
9.830322 -0.000044
9.852392 -0.000043
9.874471 -0.000042
9.896560 -0.000043
9.918657 -0.000047
9.940764 -0.000047
9.962880 -0.000045
9.985005 -0.000044
10.007139 -0.000043
10.029282 -0.000042
10.051435 -0.000042
10.073596 -0.000037
10.095767 -0.000037
10.117947 -0.000035
10.140135 -0.000034
10.162333 -0.000032
10.184540 -0.000032
10.206757 -0.000032
10.228982 -0.000037
10.251216 -0.000035
10.273459 -0.000034
10.295712 -0.000036
10.317974 -0.000031
10.340244 -0.000031
10.362524 -0.000029
10.384813 -0.000029
10.407110 -0.000026
10.429417 -0.000029
10.451733 -0.000025
10.474058 -0.000023
10.496391 -0.000023
10.518734 -0.000027
10.541086 -0.000025
10.563447 -0.000025
10.585816 -0.000024
10.608195 -0.000023
10.630583 -0.000019
10.652980 -0.000018
10.675385 -0.000018
10.697800 -0.000016
10.720223 -0.000018
10.742655 -0.000018
10.765097 -0.000018
10.787547 -0.000018
10.810006 -0.000018
10.832475 -0.000016
10.854951 -0.000015
10.877437 -0.000015
10.899932 -0.000015
10.922435 -0.000015
10.944948 -0.000014
10.967469 -0.000015
10.989999 -0.000016
11.012538 -0.000015
11.035086 -0.000018
11.057643 -0.000018
11.080208 -0.000018
11.102782 -0.000017
11.125365 -0.000017
11.147957 -0.000016
11.170558 -0.000016
11.193167 -0.000016
11.215785 -0.000015
11.238412 -0.000015
11.261048 -0.000169
11.283693 -0.000169
11.306346 -0.000340
11.329007 -0.000303
11.351678 -0.000299
11.374357 -0.000317
11.397045 -0.000330
11.419742 -0.000329
11.442448 -0.000328
11.465162 -0.000344
11.487884 -0.000326
11.510616 -0.000327
11.533356 -0.000327
11.556105 -0.000328
11.578862 -0.000321
11.601628 -0.000334
11.624403 -0.000337
11.647186 -0.000326
11.669978 -0.000315
11.692778 -0.000310
11.715587 -0.000300
11.738405 -0.000292
11.761231 -0.000289
11.784065 -0.000304
11.806909 -0.000300
11.829761 -0.000281
11.852621 -0.000322
11.875491 -0.000320
11.898368 -0.000310
11.921254 -0.000299
11.944148 -0.000301
11.967051 -0.000300
11.989962 -0.000301
12.012882 -0.000324
12.035811 -0.000341
12.058747 -0.000337
12.081692 -0.000328
12.104646 -0.000385
12.127609 -0.000382
12.150579 -0.000390
12.173558 -0.000399
12.196546 -0.000400
12.219541 -0.000398
12.242546 -0.000392
12.265558 -0.000376
12.288579 -0.000386
12.311608 -0.000395
12.334646 -0.000420
12.357692 -0.000413
12.380747 -0.000409
12.403809 -0.000403
12.426880 -0.000361
12.449960 -0.000354
12.473047 -0.000357
12.496143 -0.000353
12.519248 -0.000348
12.542360 -0.000329
12.565481 -0.000354
12.588610 -0.000356
12.611747 -0.000355
12.634892 -0.000353
12.658046 -0.000368
12.681209 -0.000386
12.704379 -0.000325
12.727557 -0.000349
12.750743 -0.000325
12.773938 -0.000334
12.797141 -0.000324
12.820352 -0.000352
12.843572 -0.000355
12.866799 -0.000352
12.890035 -0.000353
12.913278 -0.000345
12.936530 0.000073
12.959790 0.000115
12.983058 0.000116
13.006334 0.000118
13.029618 0.000121
13.052911 0.000124
13.076211 0.000107
13.099520 0.000118
13.122836 0.000116
13.146160 0.000120
13.169494 0.000125
13.192834 0.000120
13.216182 0.000115
13.239539 0.000118
13.262904 0.000098
13.286276 0.000104
13.309657 0.000108
13.333046 0.000105
13.356442 0.000106
13.379847 0.000107
13.403259 0.000114
13.426679 0.000120
13.450108 0.000122
13.473544 0.000127
13.496988 0.000126
13.520440 0.000130
13.543900 0.000141
13.567368 0.000143
13.590843 0.000138
13.614327 0.000141
13.637818 0.000133
13.661317 0.000137
13.684825 0.000140
13.708340 0.000138
13.731862 0.000142
13.755393 0.000141
13.778931 0.000142
13.802477 0.000125
13.826031 0.000113
13.849593 0.000122
13.873162 0.000116
13.896740 0.000119
13.920325 0.000104
13.943916 0.000103
13.967517 0.000121
13.991126 0.000126
14.014741 0.000139
14.038365 0.000126
14.061996 0.000121
14.085634 0.000133
14.109282 0.000135
14.132936 0.000138
14.156598 0.000148
14.180267 0.000149
14.203944 0.000153
14.227630 0.000174
14.251322 0.000054
14.275022 0.000078
14.298730 0.000078
14.322445 0.000083
14.346167 0.000080
14.369898 0.000081
14.393636 0.000077
14.417381 0.000079
14.441134 0.000079
14.464895 0.000087
14.488663 0.000084
14.512439 0.000088
14.536222 0.000079
14.560013 0.000079
14.583811 0.000075
14.607616 0.000084
14.631429 0.000087
14.655250 0.000096
14.679078 0.000061
14.702914 0.000062
14.726756 0.000062
14.750607 0.000054
14.774465 0.000057
14.798330 0.000053
14.822202 0.000053
14.846082 0.000046
14.869970 0.000041
14.893864 0.000041
14.917766 0.000001
14.941676 -0.000574
14.965592 -0.000528
14.989517 -0.000482
15.013449 0.003140
15.037387 0.003372
15.061334 0.008647
15.085287 0.020270
15.109248 0.019912
15.133216 0.020639
15.157191 0.016169
15.181174 0.021718
15.205164 0.014759
15.229161 -0.236469
15.253165 -0.147935
15.277177 0.199311
15.301196 0.212977
15.325221 -0.059102
15.349255 -0.040878
15.373295 -0.077793
15.397343 -0.060948
15.421398 -0.058425
15.445459 -0.060721
15.469529 -0.045166
15.493605 -0.049679
15.517689 -0.424497
15.541779 -0.430420
15.565877 -0.491105
15.589982 -0.473346
15.614094 -0.770766
15.638213 -1.088817
15.662339 -0.732982
15.686472 -0.702342
15.710613 -0.688673
15.734760 -0.683451
15.758915 -0.768907
15.783076 -0.629924
15.807245 -0.552391
15.831420 -0.559627
15.855603 -0.551035
15.879792 -0.550645
15.903989 -0.599202
15.928193 -0.630887
15.952403 -0.602452
15.976621 -0.594358
16.000846 -0.602636
16.025077 -0.608246
16.049316 -0.580220
16.073561 -0.518532
16.097814 -0.465053
16.122073 -6.189497
16.146339 -6.230460
16.170613 -6.895750


==> anc/Fig9.dat <==
# Temperature dependence of mean free paths
# Chemical potentials: 1050, 1200, 1350 MeV
# Columns: panel_mu_B  series  T_MeV  MFP_m
# Series: lambda_nu_e+d, lambda_numu+d,
#         lambda_nu_e+s, lambda_numu+s, T^-2, T^-3
# Reference curves: MFP = 1e4*T^-2 and 1e3*T^-3
# Units: T in MeV; MFP in meters.
#
panel_mu_B	series	T_MeV	MFP_m
1050	lambda_nu_e+d	2.559548	2.52114848254e+18
1050	lambda_nu_e+d	2.682696	2.90657464952e+16
1050	lambda_nu_e+d	2.811769	7.70699517368e+14
1050	lambda_nu_e+d	2.947052	2.59219559828e+13
1050	lambda_nu_e+d	2.947052	2.59219559828e+13
1050	lambda_nu_e+d	3	7.60303650433e+12
1050	lambda_nu_e+d	3	7.60303650433e+12
1050	lambda_nu_e+d	3.088844	1.08959989462e+12
1050	lambda_nu_e+d	3.237458	56561691988.9
1050	lambda_nu_e+d	3.393222	3585932360.87
1050	lambda_nu_e+d	3.55648	275634902.052
1050	lambda_nu_e+d	3.727594	25398454.4345
1050	lambda_nu_e+d	3.90694	2823621.03432
1050	lambda_nu_e+d	4	1008832.51429
1050	lambda_nu_e+d	4	1008832.51429
1050	lambda_nu_e+d	4.094915	379917.016523
1050	lambda_nu_e+d	4.291934	62565.7381214
1050	lambda_nu_e+d	4.498433	12790.1793074
1050	lambda_nu_e+d	4.714866	3284.18754766
1050	lambda_nu_e+d	4.941713	1060.79259625
1050	lambda_nu_e+d	5	827.724825525
1050	lambda_nu_e+d	5	827.724825525
1050	lambda_nu_e+d	5.179475	425.157089841
1050	lambda_nu_e+d	5.428675	206.932189889
1050	lambda_nu_e+d	5.689866	117.937120038
1050	lambda_nu_e+d	5.963623	75.4847247918
1050	lambda_nu_e+d	6	71.713434878
1050	lambda_nu_e+d	6	71.713434878
1050	lambda_nu_e+d	6.250552	52.3377963057
1050	lambda_nu_e+d	6.551286	38.3194523329
1050	lambda_nu_e+d	6.866488	29.1348679739
1050	lambda_nu_e+d	7	26.2558702702
1050	lambda_nu_e+d	7	26.2558702702
1050	lambda_nu_e+d	7.54312	18.1301427227
1050	lambda_nu_e+d	7.906043	14.662456942
1050	lambda_nu_e+d	8	13.9273422186
1050	lambda_nu_e+d	8	13.9273422186
1050	lambda_nu_e+d	8.286428	11.9964247137
1050	lambda_nu_e+d	8.685114	9.9055473263
1050	lambda_nu_e+d	9	8.61010457815
1050	lambda_nu_e+d	9	8.61010457815
1050	lambda_nu_e+d	9.102982	8.23956822613
1050	lambda_nu_e+d	9.540955	6.89507086385
1050	lambda_nu_e+d	10	5.79864242611
1050	lambda_nu_e+d	10	5.79864242611
1050	lambda_nu_e+d	10	5.79864242611
1050	lambda_nu_e+d	11	4.13046748264
1050	lambda_nu_e+d	11	4.13046748264
1050	lambda_nu_e+d	12	3.0632750198
1050	lambda_nu_e+d	12	3.0632750198
1050	lambda_nu_e+d	13	2.34287306732
1050	lambda_nu_e+d	13	2.34287306732
1050	lambda_nu_e+d	14	1.83638131953
1050	lambda_nu_e+d	14	1.83638131953
1050	lambda_nu_e+d	15	1.46866175363
1050	lambda_nu_e+d	15	1.46866175363
1050	lambda_nu_e+d	16	1.1946214852
1050	lambda_nu_e+d	16	1.1946214852
1050	lambda_nu_e+d	17	0.985897517285
1050	lambda_nu_e+d	17	0.985897517285
1050	lambda_nu_e+d	18	0.823956307516
1050	lambda_nu_e+d	18	0.823956307516
1050	lambda_nu_e+d	19	0.696294553906
1050	lambda_nu_e+d	19	0.696294553906
1050	lambda_nu_e+d	20	0.594250516157
1050	lambda_nu_e+d	20	0.594250516157
1050	lambda_nu_e+d	21	0.511679409193
1050	lambda_nu_e+d	21	0.511679409193
1050	lambda_nu_e+d	22	0.444134899048
1050	lambda_nu_e+d	22	0.444134899048
1050	lambda_nu_e+d	23	0.388341642298
1050	lambda_nu_e+d	23	0.388341642298
1050	lambda_nu_e+d	24	0.341848284855
1050	lambda_nu_e+d	24	0.341848284855
1050	lambda_nu_e+d	25	0.302794283164
1050	lambda_nu_e+d	25	0.302794283164
1050	lambda_nu_e+d	26	0.269749254738
1050	lambda_nu_e+d	26	0.269749254738
1050	lambda_nu_e+d	27	0.24160075975
1050	lambda_nu_e+d	27	0.24160075975
1050	lambda_nu_e+d	28	0.217474725351
1050	lambda_nu_e+d	28	0.217474725351
1050	lambda_nu_e+d	29	0.196677545478
1050	lambda_nu_e+d	29	0.196677545478
1050	lambda_nu_e+d	30	0.17865402157
1050	lambda_nu_e+d	30	0.17865402157
1050	lambda_nu_e+d	31	0.162956097138
1050	lambda_nu_e+d	31	0.162956097138
1050	lambda_nu_e+d	32	0.149219527926
1050	lambda_nu_e+d	32	0.149219527926
1050	lambda_nu_e+d	33	0.137146040855
1050	lambda_nu_e+d	33	0.137146040855
1050	lambda_nu_e+d	34	0.126489870818
1050	lambda_nu_e+d	34	0.126489870818
1050	lambda_nu_e+d	35	0.117047273929
1050	lambda_nu_e+d	35	0.117047273929
1050	lambda_nu_e+d	36	0.10864834605
1050	lambda_nu_e+d	36	0.10864834605
1050	lambda_nu_e+d	37	0.101150788985
1050	lambda_nu_e+d	37	0.101150788985
1050	lambda_nu_e+d	38	0.0944346842316
1050	lambda_nu_e+d	38	0.0944346842316
1050	lambda_nu_e+d	39	0.088398644295
1050	lambda_nu_e+d	39	0.088398644295
1050	lambda_nu_e+d	40	0.0829564589237
1050	lambda_nu_e+d	40	0.0829564589237
1050	lambda_nu_e+d	41	0.07803462665
1050	lambda_nu_e+d	41	0.07803462665
1050	lambda_nu_e+d	42	0.0735701808612
1050	lambda_nu_e+d	42	0.0735701808612
1050	lambda_nu_e+d	43	0.0695090197212
1050	lambda_nu_e+d	43	0.0695090197212
1050	lambda_nu_e+d	44	0.0658044991166
1050	lambda_nu_e+d	44	0.0658044991166
1050	lambda_nu_e+d	45	0.0624162285282
1050	lambda_nu_e+d	45	0.0624162285282
1050	lambda_nu_e+d	46	0.0593091831439
1050	lambda_nu_e+d	46	0.0593091831439
1050	lambda_nu_e+d	47	0.0564528796778
1050	lambda_nu_e+d	47	0.0564528796778
1050	lambda_nu_e+d	48	0.0538206970635
1050	lambda_nu_e+d	48	0.0538206970635
1050	lambda_nu_e+d	49	0.0513893510644
1050	lambda_nu_e+d	49	0.0513893510644
1050	lambda_nu_e+d	50	0.0491383995648
1050	lambda_nu_e+d	50	0.0491383995648
1050	lambda_numu+d	7.906043	2968450690.7
1050	lambda_numu+d	8	989230607.73
1050	lambda_numu+d	8	989230607.73
1050	lambda_numu+d	8.286428	44526180.1491
1050	lambda_numu+d	8.685114	1493683.19704
1050	lambda_numu+d	9	165221.045601
1050	lambda_numu+d	9	165221.045601
1050	lambda_numu+d	9.102982	89513.6313211
1050	lambda_numu+d	9.540955	7758.06486361
1050	lambda_numu+d	10	873.418679729
1050	lambda_numu+d	10	873.418679729
1050	lambda_numu+d	10	873.418679729
1050	lambda_numu+d	11	49.7350589414
1050	lambda_numu+d	11	49.7350589414
1050	lambda_numu+d	12	13.8926538507
1050	lambda_numu+d	12	13.8926538507
1050	lambda_numu+d	13	6.86750332434
1050	lambda_numu+d	13	6.86750332434
1050	lambda_numu+d	14	4.22732670281
1050	lambda_numu+d	14	4.22732670281
1050	lambda_numu+d	15	2.90243035021
1050	lambda_numu+d	15	2.90243035021
1050	lambda_numu+d	16	2.12670264074
1050	lambda_numu+d	16	2.12670264074
1050	lambda_numu+d	17	1.6274731171
1050	lambda_numu+d	17	1.6274731171
1050	lambda_numu+d	18	1.28513851399
1050	lambda_numu+d	18	1.28513851399
1050	lambda_numu+d	19	1.03943028297
1050	lambda_numu+d	19	1.03943028297
1050	lambda_numu+d	20	0.856892113358
1050	lambda_numu+d	20	0.856892113358
1050	lambda_numu+d	21	0.717563050877
1050	lambda_numu+d	21	0.717563050877
1050	lambda_numu+d	22	0.608861816968
1050	lambda_numu+d	22	0.608861816968
1050	lambda_numu+d	23	0.522502932598
1050	lambda_numu+d	23	0.522502932598
1050	lambda_numu+d	24	0.452834319963
1050	lambda_numu+d	24	0.452834319963
1050	lambda_numu+d	25	0.395884645481
1050	lambda_numu+d	25	0.395884645481
1050	lambda_numu+d	26	0.348794255364
1050	lambda_numu+d	26	0.348794255364
1050	lambda_numu+d	27	0.309459977106
1050	lambda_numu+d	27	0.309459977106
1050	lambda_numu+d	28	0.276306472515
1050	lambda_numu+d	28	0.276306472515
1050	lambda_numu+d	29	0.248134899007
1050	lambda_numu+d	29	0.248134899007
1050	lambda_numu+d	30	0.224020026779
1050	lambda_numu+d	30	0.224020026779
1050	lambda_numu+d	31	0.203238676654
1050	lambda_numu+d	31	0.203238676654
1050	lambda_numu+d	32	0.185219498689
1050	lambda_numu+d	32	0.185219498689
1050	lambda_numu+d	33	0.169506100399
1050	lambda_numu+d	33	0.169506100399
1050	lambda_numu+d	34	0.155730981884
1050	lambda_numu+d	34	0.155730981884
1050	lambda_numu+d	35	0.14359549244
1050	lambda_numu+d	35	0.14359549244
1050	lambda_numu+d	36	0.132855104354
1050	lambda_numu+d	36	0.132855104354
1050	lambda_numu+d	37	0.123308248063
1050	lambda_numu+d	37	0.123308248063
1050	lambda_numu+d	38	0.114787693942
1050	lambda_numu+d	38	0.114787693942
1050	lambda_numu+d	39	0.107154212323
1050	lambda_numu+d	39	0.107154212323
1050	lambda_numu+d	40	0.100289351469
1050	lambda_numu+d	40	0.100289351469
1050	lambda_numu+d	41	0.094095405249
1050	lambda_numu+d	41	0.094095405249
1050	lambda_numu+d	42	0.0884880829198
1050	lambda_numu+d	42	0.0884880829198
1050	lambda_numu+d	43	0.0833958724943
1050	lambda_numu+d	43	0.0833958724943
1050	lambda_numu+d	44	0.078757735194
1050	lambda_numu+d	44	0.078757735194
1050	lambda_numu+d	45	0.0745210355427
1050	lambda_numu+d	45	0.0745210355427
1050	lambda_numu+d	46	0.0706404824324
1050	lambda_numu+d	46	0.0706404824324
1050	lambda_numu+d	47	0.0670768764035
1050	lambda_numu+d	47	0.0670768764035
1050	lambda_numu+d	48	0.0637961057468
1050	lambda_numu+d	48	0.0637961057468
1050	lambda_numu+d	49	0.0607685021653
1050	lambda_numu+d	49	0.0607685021653
1050	lambda_numu+d	50	0.057968084566
1050	lambda_numu+d	50	0.057968084566
1050	lambda_nu_e+s	3.90694	116056888157
1050	lambda_nu_e+s	4	8359327419.81
1050	lambda_nu_e+s	4	8359327419.81
1050	lambda_nu_e+s	4.094915	2851966767.99
1050	lambda_nu_e+s	4.291934	732058362.658
1050	lambda_nu_e+s	4.498433	266529032.935
1050	lambda_nu_e+s	4.714866	111696788.509
1050	lambda_nu_e+s	4.941713	50590217.3014
1050	lambda_nu_e+s	5	41883081.6215
1050	lambda_nu_e+s	5	41883081.6215
1050	lambda_nu_e+s	5.179475	24140943.4506
1050	lambda_nu_e+s	5.428675	11989973.5736
1050	lambda_nu_e+s	5.689866	6159414.80755
1050	lambda_nu_e+s	5.963623	3259052.46976
1050	lambda_nu_e+s	6	3007515.81155
1050	lambda_nu_e+s	6	3007515.81155
1050	lambda_nu_e+s	6.250552	1772158.7259
1050	lambda_nu_e+s	6.551286	988432.834093
1050	lambda_nu_e+s	6.866488	564601.066449
1050	lambda_nu_e+s	7	451795.469718
1050	lambda_nu_e+s	7	451795.469718
1050	lambda_nu_e+s	7.54312	196905.053666
1050	lambda_nu_e+s	7.906043	119953.928255
1050	lambda_nu_e+s	8	106228.6158
1050	lambda_nu_e+s	8	106228.6158
1050	lambda_nu_e+s	8.286428	74505.8870972
1050	lambda_nu_e+s	8.685114	47140.6885949
1050	lambda_nu_e+s	9	33714.4379372
1050	lambda_nu_e+s	9	33714.4379372
1050	lambda_nu_e+s	9.102982	30353.6213015
1050	lambda_nu_e+s	9.540955	19875.2299757
1050	lambda_nu_e+s	10	13223.4829578
1050	lambda_nu_e+s	10	13223.4829578
1050	lambda_nu_e+s	10	13223.4829578
1050	lambda_nu_e+s	11	6058.52266623
1050	lambda_nu_e+s	11	6058.52266623
1050	lambda_nu_e+s	12	3122.36939483
1050	lambda_nu_e+s	12	3122.36939483
1050	lambda_nu_e+s	13	1763.18606021
1050	lambda_nu_e+s	13	1763.18606021
1050	lambda_nu_e+s	14	1070.56277936
1050	lambda_nu_e+s	14	1070.56277936
1050	lambda_nu_e+s	15	689.261724866
1050	lambda_nu_e+s	15	689.261724866
1050	lambda_nu_e+s	16	465.633679902
1050	lambda_nu_e+s	16	465.633679902
1050	lambda_nu_e+s	17	327.41024875
1050	lambda_nu_e+s	17	327.41024875
1050	lambda_nu_e+s	18	238.112861663
1050	lambda_nu_e+s	18	238.112861663
1050	lambda_nu_e+s	19	178.214669544
1050	lambda_nu_e+s	19	178.214669544
1050	lambda_nu_e+s	20	136.685169878
1050	lambda_nu_e+s	20	136.685169878
1050	lambda_nu_e+s	21	107.098919405
1050	lambda_nu_e+s	21	107.098919405
1050	lambda_nu_e+s	22	85.4889107095
1050	lambda_nu_e+s	22	85.4889107095
1050	lambda_nu_e+s	23	69.3605872798
1050	lambda_nu_e+s	23	69.3605872798
1050	lambda_nu_e+s	24	57.0882177342
1050	lambda_nu_e+s	24	57.0882177342
1050	lambda_nu_e+s	25	47.5909096335
1050	lambda_nu_e+s	25	47.5909096335
1050	lambda_nu_e+s	26	40.1274864533
1050	lambda_nu_e+s	26	40.1274864533
1050	lambda_nu_e+s	27	34.1811795002
1050	lambda_nu_e+s	27	34.1811795002
1050	lambda_nu_e+s	28	29.3843700139
1050	lambda_nu_e+s	28	29.3843700139
1050	lambda_nu_e+s	29	25.4692186176
1050	lambda_nu_e+s	29	25.4692186176
1050	lambda_nu_e+s	30	22.2426063334
1050	lambda_nu_e+s	30	22.2426063334
1050	lambda_nu_e+s	31	19.5576575777
1050	lambda_nu_e+s	31	19.5576575777
1050	lambda_nu_e+s	32	17.3041225751
1050	lambda_nu_e+s	32	17.3041225751
1050	lambda_nu_e+s	33	15.3976270159
1050	lambda_nu_e+s	33	15.3976270159
1050	lambda_nu_e+s	34	13.7729166089
1050	lambda_nu_e+s	34	13.7729166089
1050	lambda_nu_e+s	35	12.3789616948
1050	lambda_nu_e+s	35	12.3789616948
1050	lambda_nu_e+s	36	11.1753964968
1050	lambda_nu_e+s	36	11.1753964968
1050	lambda_nu_e+s	37	10.1303637663
1050	lambda_nu_e+s	37	10.1303637663
1050	lambda_nu_e+s	38	9.21799545426
1050	lambda_nu_e+s	38	9.21799545426
1050	lambda_nu_e+s	39	8.41745246878
1050	lambda_nu_e+s	39	8.41745246878
1050	lambda_nu_e+s	40	7.7117302789
1050	lambda_nu_e+s	40	7.7117302789
1050	lambda_nu_e+s	41	7.08686581236
1050	lambda_nu_e+s	41	7.08686581236
1050	lambda_nu_e+s	42	6.53103084496
1050	lambda_nu_e+s	42	6.53103084496
1050	lambda_nu_e+s	43	6.0350630131
1050	lambda_nu_e+s	43	6.0350630131
1050	lambda_nu_e+s	44	5.59075684906
1050	lambda_nu_e+s	44	5.59075684906
1050	lambda_nu_e+s	45	5.19136582554
1050	lambda_nu_e+s	45	5.19136582554
1050	lambda_nu_e+s	46	4.83118446054
1050	lambda_nu_e+s	46	4.83118446054
1050	lambda_nu_e+s	47	4.50536572971
1050	lambda_nu_e+s	47	4.50536572971
1050	lambda_nu_e+s	48	4.20977541025
1050	lambda_nu_e+s	48	4.20977541025
1050	lambda_nu_e+s	49	3.94087200593
1050	lambda_nu_e+s	49	3.94087200593
1050	lambda_nu_e+s	50	3.69560755371
1050	lambda_nu_e+s	50	3.69560755371
1050	lambda_numu+s	3.90694	214244101675
1050	lambda_numu+s	4	10133880459.8
1050	lambda_numu+s	4	10133880459.8
1050	lambda_numu+s	4.094915	3546475795.39
1050	lambda_numu+s	4.291934	928322141.864
1050	lambda_numu+s	4.498433	338823979.512
1050	lambda_numu+s	4.714866	141702738.092
1050	lambda_numu+s	4.941713	63968457.4356
1050	lambda_numu+s	5	52908123.1971
1050	lambda_numu+s	5	52908123.1971
1050	lambda_numu+s	5.179475	30410120.8078
1050	lambda_numu+s	5.428675	15047010.3684
1050	lambda_numu+s	5.689866	7699745.21877
1050	lambda_numu+s	5.963623	4059249.64913
1050	lambda_numu+s	6	3744134.70859
1050	lambda_numu+s	6	3744134.70859
1050	lambda_numu+s	6.250552	2199204.61663
1050	lambda_numu+s	6.551286	1221783.62597
1050	lambda_numu+s	6.866488	695210.550381
1050	lambda_numu+s	7	555415.44292
1050	lambda_numu+s	7	555415.44292
1050	lambda_numu+s	7.54312	240550.378119
1050	lambda_numu+s	7.906043	145966.4586
1050	lambda_numu+s	8	129114.877251
1050	lambda_numu+s	8	129114.877251
1050	lambda_numu+s	8.286428	90280.2842734
1050	lambda_numu+s	8.685114	56883.8927867
1050	lambda_numu+s	9	40555.7469522
1050	lambda_numu+s	9	40555.7469522
1050	lambda_numu+s	9.102982	36476.1033307
1050	lambda_numu+s	9.540955	23785.0826681
1050	lambda_numu+s	10	15760.3189469
1050	lambda_numu+s	10	15760.3189469
1050	lambda_numu+s	10	15760.3189469
1050	lambda_numu+s	11	7158.68724562
1050	lambda_numu+s	11	7158.68724562
1050	lambda_numu+s	12	3661.18285403
1050	lambda_numu+s	12	3661.18285403
1050	lambda_numu+s	13	2053.16876185
1050	lambda_numu+s	13	2053.16876185
1050	lambda_numu+s	14	1238.80678471
1050	lambda_numu+s	14	1238.80678471
1050	lambda_numu+s	15	793.058955051
1050	lambda_numu+s	15	793.058955051
1050	lambda_numu+s	16	532.965040259
1050	lambda_numu+s	16	532.965040259
1050	lambda_numu+s	17	372.983723785
1050	lambda_numu+s	17	372.983723785
1050	lambda_numu+s	18	270.075428545
1050	lambda_numu+s	18	270.075428545
1050	lambda_numu+s	19	201.328878406
1050	lambda_numu+s	19	201.328878406
1050	lambda_numu+s	20	153.856118643
1050	lambda_numu+s	20	153.856118643
1050	lambda_numu+s	21	120.147310616
1050	lambda_numu+s	21	120.147310616
1050	lambda_numu+s	22	95.6065652541
1050	lambda_numu+s	22	95.6065652541
1050	lambda_numu+s	23	77.3462901219
1050	lambda_numu+s	23	77.3462901219
1050	lambda_numu+s	24	63.4926665788
1050	lambda_numu+s	24	63.4926665788
1050	lambda_numu+s	25	52.7950893714
1050	lambda_numu+s	25	52.7950893714
1050	lambda_numu+s	26	44.4116405536
1050	lambda_numu+s	26	44.4116405536
1050	lambda_numu+s	27	37.7475145281
1050	lambda_numu+s	27	37.7475145281
1050	lambda_numu+s	28	32.3830317383
1050	lambda_numu+s	28	32.3830317383
1050	lambda_numu+s	29	28.0150542428
1050	lambda_numu+s	29	28.0150542428
1050	lambda_numu+s	30	24.4213377853
1050	lambda_numu+s	30	24.4213377853
1050	lambda_numu+s	31	21.4363688092
1050	lambda_numu+s	31	21.4363688092
1050	lambda_numu+s	32	18.9353048323
1050	lambda_numu+s	32	18.9353048323
1050	lambda_numu+s	33	16.8229116049
1050	lambda_numu+s	33	16.8229116049
1050	lambda_numu+s	34	15.0255194779
1050	lambda_numu+s	34	15.0255194779
1050	lambda_numu+s	35	13.4857388803
1050	lambda_numu+s	35	13.4857388803
1050	lambda_numu+s	36	12.1582960396
1050	lambda_numu+s	36	12.1582960396
1050	lambda_numu+s	37	11.0071633969
1050	lambda_numu+s	37	11.0071633969
1050	lambda_numu+s	38	10.0029629024
1050	lambda_numu+s	38	10.0029629024
1050	lambda_numu+s	39	9.12320684493
1050	lambda_numu+s	39	9.12320684493
1050	lambda_numu+s	40	8.34852277466
1050	lambda_numu+s	40	8.34852277466
1050	lambda_numu+s	41	7.6633415161
1050	lambda_numu+s	41	7.6633415161
1050	lambda_numu+s	42	7.0547622294
1050	lambda_numu+s	42	7.0547622294
1050	lambda_numu+s	43	6.51213442021
1050	lambda_numu+s	43	6.51213442021
1050	lambda_numu+s	44	6.0265191627
1050	lambda_numu+s	44	6.0265191627
1050	lambda_numu+s	45	5.59041545657
1050	lambda_numu+s	45	5.59041545657
1050	lambda_numu+s	46	5.19749379855
1050	lambda_numu+s	46	5.19749379855
1050	lambda_numu+s	47	4.84232194076
1050	lambda_numu+s	47	4.84232194076
1050	lambda_numu+s	48	4.52043072527
1050	lambda_numu+s	48	4.52043072527
1050	lambda_numu+s	49	4.22786086892
1050	lambda_numu+s	49	4.22786086892
1050	lambda_numu+s	50	3.96121313124
1050	lambda_numu+s	50	3.96121313124
1050	T^-2	1	10000
1050	T^-2	1.59595959596	3926.05351706
1050	T^-2	2.19191919192	2081.37781648
1050	T^-2	2.78787878788	1286.62570888
1050	T^-2	3.38383838384	873.334818445
1050	T^-2	3.9797979798	631.361282177
1050	T^-2	4.57575757576	477.610631113
1050	T^-2	5.17171717172	373.878479004
1050	T^-2	5.76767676768	300.606365457
1050	T^-2	6.36363636364	246.93877551
1050	T^-2	6.9595959596	206.458109079
1050	T^-2	7.55555555556	175.173010381
1050	T^-2	8.15151515152	150.495432623
1050	T^-2	8.74747474747	130.68766701
1050	T^-2	9.34343434343	114.547845142
1050	T^-2	9.93939393939	101.22323022
1050	T^-2	10.5353535354	90.095224613
1050	T^-2	11.1313131313	80.7062559082
1050	T^-2	11.7272727273	72.7119764437
1050	T^-2	12.3232323232	65.8492340769
1050	T^-2	12.9191919192	59.9141359093
1050	T^-2	13.5151515152	54.7467272618
1050	T^-2	14.1111111111	50.2201004402
1050	T^-2	14.7070707071	46.2325277744
1050	T^-2	15.303030303	42.7016959122
1050	T^-2	15.898989899	39.5604235924
1050	T^-2	16.4949494949	36.7534421899
1050	T^-2	17.0909090909	34.2349479402
1050	T^-2	17.6868686869	31.966721472
1050	T^-2	18.2828282828	29.9166692103
1050	T^-2	18.8787878788	28.0576818532
1050	T^-2	19.4747474747	26.3667335273
1050	T^-2	20.0707070707	24.8241653283
1050	T^-2	20.6666666667	23.4131113424
1050	T^-2	21.2626262626	22.1190356633
1050	T^-2	21.8585858586	20.9293565349
1050	T^-2	22.4545454545	19.8331393729
1050	T^-2	23.0505050505	18.8208446087
1050	T^-2	23.6464646465	17.8841194457
1050	T^-2	24.2424242424	17.015625
1050	T^-2	24.8383838384	16.2088921178
1050	T^-2	25.4343434343	15.4582005588
1050	T^-2	26.0303030303	14.7584773154
1050	T^-2	26.6262626263	14.1052106816
1050	T^-2	27.2222222222	13.4943773428
1050	T^-2	27.8181818182	12.9223802811
1050	T^-2	28.4141414141	12.385995699
1050	T^-2	29.0101010101	11.8823274959
1050	T^-2	29.6060606061	11.408768094
1050	T^-2	30.202020202	10.9629646201
1050	T^-2	30.797979798	10.5427896236
1050	T^-2	31.3939393939	10.1463156482
1050	T^-2	31.9898989899	9.77179308764
1050	T^-2	32.5858585859	9.41763085039
1050	T^-2	33.1818181818	9.08237943329
1050	T^-2	33.7777777778	8.76471606648
1050	T^-2	34.3737373737	8.46343164564
1050	T^-2	34.9696969697	8.1774192095
1050	T^-2	35.5656565657	7.90566375754
1050	T^-2	36.1616161616	7.64723323242
1050	T^-2	36.7575757576	7.40127051746
1050	T^-2	37.3535353535	7.16698632064
1050	T^-2	37.9494949495	6.94365283464
1050	T^-2	38.5454545455	6.73059807761
1050	T^-2	39.1414141414	6.52720083247
1050	T^-2	39.7373737374	6.3328861135
1050	T^-2	40.3333333333	6.14712109829
1050	T^-2	40.9292929293	5.96941147121
1050	T^-2	41.5252525253	5.79929813167
1050	T^-2	42.1212121212	5.63635422597
1050	T^-2	42.7171717172	5.48018246698
1050	T^-2	43.3131313131	5.33041271024
1050	T^-2	43.9090909091	5.18669975867
1050	T^-2	44.5050505051	5.04872137178
1050	T^-2	45.101010101	4.91617645768
1050	T^-2	45.696969697	4.78878342914
1050	T^-2	46.2929292929	4.66627870677
1050	T^-2	46.8888888889	4.54841535455
1050	T^-2	47.4848484848	4.43496183449
1050	T^-2	48.0808080808	4.32570086858
1050	T^-2	48.6767676768	4.22042839781
1050	T^-2	49.2727272727	4.11895262864
1050	T^-2	49.8686868687	4.02109315885
1050	T^-2	50.4646464646	3.92668017521
1050	T^-2	51.0606060606	3.83555371624
1050	T^-2	51.6565656566	3.74756299431
1050	T^-2	52.2525252525	3.66256577138
1050	T^-2	52.8484848485	3.58042778386
1050	T^-2	53.4444444444	3.50102221204
1050	T^-2	54.0404040404	3.42422919032
1050	T^-2	54.6363636364	3.34993535455
1050	T^-2	55.2323232323	3.27803342343
1050	T^-2	55.8282828283	3.208421811
1050	T^-2	56.4242424242	3.14100426761
1050	T^-2	57.0202020202	3.0756895471
1050	T^-2	57.6161616162	3.0123910978
1050	T^-2	58.2121212121	2.95102677576
1050	T^-2	58.8080808081	2.891518578
1050	T^-2	59.404040404	2.83379239459
1050	T^-2	60	2.77777777778
1050	T^-3	1	1000
1050	T^-3	1.59595959596	245.999555816
1050	T^-3	2.19191919192	94.9568681249
1050	T^-3	2.78787878788	46.1507047752
1050	T^-3	3.38383838384	25.8089991123
1050	T^-3	3.9797979798	15.8641540445
1050	T^-3	4.57575757576	10.4378482296
1050	T^-3	5.17171717172	7.22929090261
1050	T^-3	5.76767676768	5.21191421721
1050	T^-3	6.36363636364	3.8804664723
1050	T^-3	6.9595959596	2.96652435396
1050	T^-3	7.55555555556	2.31846631386
1050	T^-3	8.15151515152	1.84622649686
1050	T^-3	8.74747474747	1.49400450739
1050	T^-3	9.34343434343	1.22597153179
1050	T^-3	9.93939393939	1.01840445039
1050	T^-3	10.5353535354	0.855170396614
1050	T^-3	11.1313131313	0.72503805217
1050	T^-3	11.7272727273	0.620024605334
1050	T^-3	12.3232323232	0.534350342099
1050	T^-3	12.9191919192	0.463760707977
1050	T^-3	13.5151515152	0.405076681533
1050	T^-3	14.1111111111	0.35589047556
1050	T^-3	14.7070707071	0.314355786378
1050	T^-3	15.303030303	0.279040785169
1050	T^-3	15.898989899	0.2488235029
1050	T^-3	16.4949494949	0.222816336608
1050	T^-3	17.0909090909	0.200310865608
1050	T^-3	17.6868686869	0.180737031738
1050	T^-3	18.2828282828	0.163632610598
1050	T^-3	18.8787878788	0.148620144648
1050	T^-3	19.4747474747	0.135389347469
1050	T^-3	20.0707070707	0.123683561525
1050	T^-3	20.6666666667	0.113289248431
1050	T^-3	21.2626262626	0.104027768678
1050	T^-3	21.8585858586	0.0957489046653
1050	T^-3	22.4545454545	0.0883257219035
1050	T^-3	23.0505050505	0.0816504652173
1050	T^-3	23.6464646465	0.0756312612185
1050	T^-3	24.2424242424	0.070189453125
1050	T^-3	24.8383838384	0.065257434716
1050	T^-3	25.4343434343	0.0607768806722
1050	T^-3	26.0303030303	0.0566972935285
1050	T^-3	26.6262626263	0.0529748049118
1050	T^-3	27.2222222222	0.0495711820755
1050	T^-3	27.8181818182	0.0464530010104
1050	T^-3	28.4141414141	0.0435909553572
1050	T^-3	29.0101010101	0.0409592765353
1050	T^-3	29.6060606061	0.0385352453533
1050	T^-3	30.202020202	0.0362987791769
1050	T^-3	30.797979798	0.034232081756
1050	T^-3	31.3939393939	0.0323193452116
1050	T^-3	31.9898989899	0.0305464956008
1050	T^-3	32.5858585859	0.0289009750214
1050	T^-3	33.1818181818	0.0273715544565
1050	T^-3	33.7777777778	0.0259481725652
1050	T^-3	34.3737373737	0.0246217964419
1050	T^-3	34.9696969697	0.0233843010324
1050	T^-3	35.5656565657	0.0222283644418
1050	T^-3	36.1616161616	0.0211473768159
1050	T^-3	36.7575757576	0.0201353608472
1050	T^-3	37.3535353535	0.0191869022646
1050	T^-3	37.9494949495	0.0182970889175
1050	T^-3	38.5454545455	0.0174614572768
1050	T^-3	39.1414141414	0.0166759453526
1050	T^-3	39.7373737374	0.0159368511753
1050	T^-3	40.3333333333	0.0152407961115
1050	T^-3	40.9292929293	0.0145846923902
1050	T^-3	41.5252525253	0.013965714304
1050	T^-3	42.1212121212	0.0133812726228
1050	T^-3	42.7171717172	0.0128289918239
1050	T^-3	43.3131313131	0.0123066897928
1050	T^-3	43.9090909091	0.0118123596988
1050	T^-3	44.5050505051	0.0113441537859
1050	T^-3	45.101010101	0.0109003688535
1050	T^-3	45.696969697	0.0104794332335
1050	T^-3	46.2929292929	0.0100798950899
1050	T^-3	46.8888888889	0.00970041189359
1050	T^-3	47.4848484848	0.00933974094053
1050	T^-3	48.0808080808	0.0089967307981
1050	T^-3	48.6767676768	0.00867031357924
1050	T^-3	49.2727272727	0.00835949795481
1050	T^-3	49.8686868687	0.00806336282614
1050	T^-3	50.4646464646	0.00778105158818
1050	T^-3	51.0606060606	0.00751176692202
1050	T^-3	51.6565656566	0.00725476606251
1050	T^-3	52.2525252525	0.00700935649269
1050	T^-3	52.8484848485	0.00677489202221
1050	T^-3	53.4444444444	0.00655076921172
1050	T^-3	54.0404040404	0.00633642410919
1050	T^-3	54.6363636364	0.0061313292679
1050	T^-3	55.2323232323	0.00593499101902
1050	T^-3	55.8282828283	0.00574694697464
1050	T^-3	56.4242424242	0.00556676373959
1050	T^-3	57.0202020202	0.00539403481244
1050	T^-3	57.6161616162	0.00522837865853
1050	T^-3	58.2121212121	0.00506943693909
1050	T^-3	58.8080808081	0.00491687288255
1050	T^-3	59.404040404	0.00477036978515
1050	T^-3	60	0.00462962962963
1200	lambda_nu_e+d	1	7236.10096868
1200	lambda_nu_e+d	1	7236.10096868
1200	lambda_nu_e+d	1	7236.10096868
1200	lambda_nu_e+d	1.048113	5761.06967294
1200	lambda_nu_e+d	1.098541	4656.92201126
1200	lambda_nu_e+d	1.098541	4656.92201126
1200	lambda_nu_e+d	1.151395	3808.32635497
1200	lambda_nu_e+d	1.151395	3808.32635497
1200	lambda_nu_e+d	1.206793	3142.90581959
1200	lambda_nu_e+d	1.206793	3142.90581959
1200	lambda_nu_e+d	1.264855	2612.74915546
1200	lambda_nu_e+d	1.325711	2184.92772559
1200	lambda_nu_e+d	1.389495	1836.09650763
1200	lambda_nu_e+d	1.456348	1549.23314507
1200	lambda_nu_e+d	1.526418	1311.65401304
1200	lambda_nu_e+d	1.599859	1113.72262495
1200	lambda_nu_e+d	1.676833	947.996298781
1200	lambda_nu_e+d	1.757511	808.64123984
1200	lambda_nu_e+d	1.84207	691.034289367
1200	lambda_nu_e+d	1.930698	591.471247855
1200	lambda_nu_e+d	2	526.778220697
1200	lambda_nu_e+d	2	526.778220697
1200	lambda_nu_e+d	2.02359	506.955882133
1200	lambda_nu_e+d	2.120951	435.045715695
1200	lambda_nu_e+d	2.222996	373.736459275
1200	lambda_nu_e+d	2.329952	321.370870884
1200	lambda_nu_e+d	2.442053	276.575622202
1200	lambda_nu_e+d	2.442053	276.575622202
1200	lambda_nu_e+d	2.559548	238.20248813
1200	lambda_nu_e+d	2.682696	205.29122582
1200	lambda_nu_e+d	2.811769	177.033750855
1200	lambda_nu_e+d	2.947052	152.748663479
1200	lambda_nu_e+d	3	144.461590823
1200	lambda_nu_e+d	3	144.461590823
1200	lambda_nu_e+d	3.088844	131.859696283
1200	lambda_nu_e+d	3.237458	113.878111419
1200	lambda_nu_e+d	3.393222	98.3885100471
1200	lambda_nu_e+d	3.55648	85.037320174
1200	lambda_nu_e+d	3.727594	73.5227012933
1200	lambda_nu_e+d	3.90694	63.5870917493
1200	lambda_nu_e+d	4	59.1331313078
1200	lambda_nu_e+d	4	59.1331313078
1200	lambda_nu_e+d	4.094915	55.0099337022
1200	lambda_nu_e+d	4.291934	47.6023822441
1200	lambda_nu_e+d	4.498433	41.2024394398
1200	lambda_nu_e+d	4.714866	35.6711526128
1200	lambda_nu_e+d	4.941713	30.8890035396
1200	lambda_nu_e+d	5	29.8001696496
1200	lambda_nu_e+d	5	29.8001696496
1200	lambda_nu_e+d	5.179475	26.7533184265
1200	lambda_nu_e+d	5.428675	23.1757189731
1200	lambda_nu_e+d	5.689866	20.0800815223
1200	lambda_nu_e+d	5.963623	17.4008489276
1200	lambda_nu_e+d	6	17.0815282445
1200	lambda_nu_e+d	6	17.0815282445
1200	lambda_nu_e+d	6.250552	15.0814916177
1200	lambda_nu_e+d	6.551286	13.0732600824
1200	lambda_nu_e+d	6.866488	11.3340841568
1200	lambda_nu_e+d	7	10.6904734905
1200	lambda_nu_e+d	7	10.6904734905
1200	lambda_nu_e+d	7.54312	8.52254142455
1200	lambda_nu_e+d	7.906043	7.39172257195
1200	lambda_nu_e+d	8	7.13199784403
1200	lambda_nu_e+d	8	7.13199784403
1200	lambda_nu_e+d	8.286428	6.41174327619
1200	lambda_nu_e+d	8.685114	5.56236733956
1200	lambda_nu_e+d	9	4.99483020421
1200	lambda_nu_e+d	9	4.99483020421
1200	lambda_nu_e+d	9.102982	4.82609153245
1200	lambda_nu_e+d	9.540955	4.18776034165
1200	lambda_nu_e+d	10	3.63428610516
1200	lambda_nu_e+d	10	3.63428610516
1200	lambda_nu_e+d	10	3.63428610516
1200	lambda_nu_e+d	11	2.7271467862
1200	lambda_nu_e+d	11	2.7271467862
1200	lambda_nu_e+d	12	2.09912141044
1200	lambda_nu_e+d	12	2.09912141044
1200	lambda_nu_e+d	13	1.65054008622
1200	lambda_nu_e+d	13	1.65054008622
1200	lambda_nu_e+d	14	1.32158510083
1200	lambda_nu_e+d	14	1.32158510083
1200	lambda_nu_e+d	15	1.07486575993
1200	lambda_nu_e+d	15	1.07486575993
1200	lambda_nu_e+d	16	0.886191597383
1200	lambda_nu_e+d	16	0.886191597383
1200	lambda_nu_e+d	17	0.739440850944
1200	lambda_nu_e+d	17	0.739440850944
1200	lambda_nu_e+d	18	0.623581629041
1200	lambda_nu_e+d	18	0.623581629041
1200	lambda_nu_e+d	19	0.530894592277
1200	lambda_nu_e+d	19	0.530894592277
1200	lambda_nu_e+d	20	0.455868604192
1200	lambda_nu_e+d	20	0.455868604192
1200	lambda_nu_e+d	21	0.394493284341
1200	lambda_nu_e+d	21	0.394493284341
1200	lambda_nu_e+d	22	0.34380527941
1200	lambda_nu_e+d	22	0.34380527941
1200	lambda_nu_e+d	23	0.30158249479
1200	lambda_nu_e+d	23	0.30158249479
1200	lambda_nu_e+d	24	0.266134688767
1200	lambda_nu_e+d	24	0.266134688767
1200	lambda_nu_e+d	25	0.236161828249
1200	lambda_nu_e+d	25	0.236161828249
1200	lambda_nu_e+d	26	0.210652039094
1200	lambda_nu_e+d	26	0.210652039094
1200	lambda_nu_e+d	27	0.188809771065
1200	lambda_nu_e+d	27	0.188809771065
1200	lambda_nu_e+d	28	0.170003635162
1200	lambda_nu_e+d	28	0.170003635162
1200	lambda_nu_e+d	29	0.153728174655
1200	lambda_nu_e+d	29	0.153728174655
1200	lambda_nu_e+d	30	0.139575146839
1200	lambda_nu_e+d	30	0.139575146839
1200	lambda_nu_e+d	31	0.127212951043
1200	lambda_nu_e+d	31	0.127212951043
1200	lambda_nu_e+d	32	0.116369666207
1200	lambda_nu_e+d	32	0.116369666207
1200	lambda_nu_e+d	33	0.106821740153
1200	lambda_nu_e+d	33	0.106821740153
1200	lambda_nu_e+d	34	0.0983822226487
1200	lambda_nu_e+d	34	0.0983822226487
1200	lambda_nu_e+d	35	0.0908971542485
1200	lambda_nu_e+d	35	0.0908971542485
1200	lambda_nu_e+d	36	0.0842363380048
1200	lambda_nu_e+d	36	0.0842363380048
1200	lambda_nu_e+d	37	0.0782901213001
1200	lambda_nu_e+d	37	0.0782901213001
1200	lambda_nu_e+d	38	0.0729657942194
1200	lambda_nu_e+d	38	0.0729657942194
1200	lambda_nu_e+d	39	0.068184355329
1200	lambda_nu_e+d	39	0.068184355329
1200	lambda_nu_e+d	40	0.0638784525168
1200	lambda_nu_e+d	40	0.0638784525168
1200	lambda_nu_e+d	41	0.0599903710011
1200	lambda_nu_e+d	41	0.0599903710011
1200	lambda_nu_e+d	42	0.0564701991266
1200	lambda_nu_e+d	42	0.0564701991266
1200	lambda_nu_e+d	43	0.0532750545167
1200	lambda_nu_e+d	43	0.0532750545167
1200	lambda_nu_e+d	44	0.0503676815737
1200	lambda_nu_e+d	44	0.0503676815737
1200	lambda_nu_e+d	45	0.0477157515348
1200	lambda_nu_e+d	45	0.0477157515348
1200	lambda_nu_e+d	46	0.0452910356341
1200	lambda_nu_e+d	46	0.0452910356341
1200	lambda_nu_e+d	47	0.0430689461044
1200	lambda_nu_e+d	47	0.0430689461044
1200	lambda_nu_e+d	48	0.0410278463834
1200	lambda_nu_e+d	48	0.0410278463834
1200	lambda_nu_e+d	50	0.0374150708787
1200	lambda_nu_e+d	50	0.0374150708787
1200	lambda_nu_e+d	52	0.0343266060963
1200	lambda_nu_e+d	52	0.0343266060963
1200	lambda_numu+d	4.291934	31817512994.3
1200	lambda_numu+d	4.498433	276248421.983
1200	lambda_numu+d	4.714866	5760761.4942
1200	lambda_numu+d	4.941713	214054.46075
1200	lambda_numu+d	5	103412.714562
1200	lambda_numu+d	5	103412.714562
1200	lambda_numu+d	5.179475	14779.8236032
1200	lambda_numu+d	5.428675	1953.7111163
1200	lambda_numu+d	5.689866	466.566715548
1200	lambda_numu+d	5.963623	178.916726005
1200	lambda_numu+d	6	162.27568114
1200	lambda_numu+d	6	162.27568114
1200	lambda_numu+d	6.250552	93.8484367432
1200	lambda_numu+d	6.551286	58.6451192755
1200	lambda_numu+d	6.866488	40.3962688635
1200	lambda_numu+d	7	35.3151650598
1200	lambda_numu+d	7	35.3151650598
1200	lambda_numu+d	7.54312	22.3805035232
1200	lambda_numu+d	7.906043	17.4304101346
1200	lambda_numu+d	8	16.4215234378
1200	lambda_numu+d	8	16.4215234378
1200	lambda_numu+d	8.286428	13.8369911364
1200	lambda_numu+d	8.685114	11.1437339983
1200	lambda_numu+d	9	9.52961492882
1200	lambda_numu+d	9	9.52961492882
1200	lambda_numu+d	9.102982	9.07562351446
1200	lambda_numu+d	9.540955	7.45729339758
1200	lambda_numu+d	10	6.17181790117
1200	lambda_numu+d	10	6.17181790117
1200	lambda_numu+d	10	6.17181790117
1200	lambda_numu+d	11	4.27780974705
1200	lambda_numu+d	11	4.27780974705
1200	lambda_numu+d	12	3.10820204808
1200	lambda_numu+d	12	3.10820204808
1200	lambda_numu+d	13	2.33935960423
1200	lambda_numu+d	13	2.33935960423
1200	lambda_numu+d	14	1.80997597271
1200	lambda_numu+d	14	1.80997597271
1200	lambda_numu+d	15	1.43208465715
1200	lambda_numu+d	15	1.43208465715
1200	lambda_numu+d	16	1.15438472447
1200	lambda_numu+d	16	1.15438472447
1200	lambda_numu+d	17	0.945357703366
1200	lambda_numu+d	17	0.945357703366
1200	lambda_numu+d	18	0.784802084413
1200	lambda_numu+d	18	0.784802084413
1200	lambda_numu+d	19	0.659320707263
1200	lambda_numu+d	19	0.659320707263
1200	lambda_numu+d	20	0.559765980215
1200	lambda_numu+d	20	0.559765980215
1200	lambda_numu+d	21	0.479729685585
1200	lambda_numu+d	21	0.479729685585
1200	lambda_numu+d	22	0.414628175129
1200	lambda_numu+d	22	0.414628175129
1200	lambda_numu+d	23	0.361119690964
1200	lambda_numu+d	23	0.361119690964
1200	lambda_numu+d	24	0.316725097829
1200	lambda_numu+d	24	0.316725097829
1200	lambda_numu+d	25	0.279578761603
1200	lambda_numu+d	25	0.279578761603
1200	lambda_numu+d	26	0.248256629453
1200	lambda_numu+d	26	0.248256629453
1200	lambda_numu+d	27	0.221659245225
1200	lambda_numu+d	27	0.221659245225
1200	lambda_numu+d	28	0.198927040923
1200	lambda_numu+d	28	0.198927040923
1200	lambda_numu+d	29	0.179382355991
1200	lambda_numu+d	29	0.179382355991
1200	lambda_numu+d	30	0.162484861626
1200	lambda_numu+d	30	0.162484861626
1200	lambda_numu+d	31	0.147801142248
1200	lambda_numu+d	31	0.147801142248
1200	lambda_numu+d	32	0.13497955961
1200	lambda_numu+d	32	0.13497955961
1200	lambda_numu+d	33	0.123733721696
1200	lambda_numu+d	33	0.123733721696
1200	lambda_numu+d	34	0.113828018293
1200	lambda_numu+d	34	0.113828018293
1200	lambda_numu+d	35	0.105067830602
1200	lambda_numu+d	35	0.105067830602
1200	lambda_numu+d	36	0.0972914122621
1200	lambda_numu+d	36	0.0972914122621
1200	lambda_numu+d	37	0.0903633540346
1200	lambda_numu+d	37	0.0903633540346
1200	lambda_numu+d	38	0.0841699243904
1200	lambda_numu+d	38	0.0841699243904
1200	lambda_numu+d	39	0.0786149265892
1200	lambda_numu+d	39	0.0786149265892
1200	lambda_numu+d	40	0.073616887082
1200	lambda_numu+d	40	0.073616887082
1200	lambda_numu+d	41	0.0691064412215
1200	lambda_numu+d	41	0.0691064412215
1200	lambda_numu+d	42	0.0650239213879
1200	lambda_numu+d	42	0.0650239213879
1200	lambda_numu+d	43	0.0613184230805
1200	lambda_numu+d	43	0.0613184230805
1200	lambda_numu+d	44	0.0579459005454
1200	lambda_numu+d	44	0.0579459005454
1200	lambda_numu+d	45	0.0548683186988
1200	lambda_numu+d	45	0.0548683186988
1200	lambda_numu+d	46	0.0520526821867
1200	lambda_numu+d	46	0.0520526821867
1200	lambda_numu+d	47	0.0494703179895
1200	lambda_numu+d	47	0.0494703179895
1200	lambda_numu+d	48	0.047096100757
1200	lambda_numu+d	48	0.047096100757
1200	lambda_numu+d	50	0.0428872635422
1200	lambda_numu+d	50	0.0428872635422
1200	lambda_numu+d	52	0.0392809758921
1200	lambda_numu+d	52	0.0392809758921
1200	lambda_nu_e+s	1.757511	28690546853
1200	lambda_nu_e+s	1.84207	5303346912.61
1200	lambda_nu_e+s	1.930698	828238241.043
1200	lambda_nu_e+s	2	444270945.507
1200	lambda_nu_e+s	2	444270945.507
1200	lambda_nu_e+s	2.02359	364534182.066
1200	lambda_nu_e+s	2.120951	170602312.872
1200	lambda_nu_e+s	2.222996	83401483.7561
1200	lambda_nu_e+s	2.329952	42237922.5969
1200	lambda_nu_e+s	2.442053	22060108.2144
1200	lambda_nu_e+s	2.442053	22060108.2144
1200	lambda_nu_e+s	2.559548	11848402.7502
1200	lambda_nu_e+s	2.682696	6532217.3103
1200	lambda_nu_e+s	2.811769	3688876.76062
1200	lambda_nu_e+s	2.947052	2132260.71994
1200	lambda_nu_e+s	3	1742382.02428
1200	lambda_nu_e+s	3	1742382.02428
1200	lambda_nu_e+s	3.088844	1259793.02598
1200	lambda_nu_e+s	3.237458	759984.528659
1200	lambda_nu_e+s	3.393222	467671.787853
1200	lambda_nu_e+s	3.55648	293331.622285
1200	lambda_nu_e+s	3.727594	187248.973755
1200	lambda_nu_e+s	3.90694	121626.244041
1200	lambda_nu_e+s	4	98594.8824607
1200	lambda_nu_e+s	4	98594.8824607
1200	lambda_nu_e+s	4.094915	80305.9434396
1200	lambda_nu_e+s	4.291934	53857.9104314
1200	lambda_nu_e+s	4.498433	36661.4550936
1200	lambda_nu_e+s	4.714866	25312.4993748
1200	lambda_nu_e+s	4.941713	17714.6063683
1200	lambda_nu_e+s	5	16238.111145
1200	lambda_nu_e+s	5	16238.111145
1200	lambda_nu_e+s	5.179475	12558.3369385
1200	lambda_nu_e+s	5.428675	9013.22850338
1200	lambda_nu_e+s	5.689866	6545.43536879
1200	lambda_nu_e+s	5.963623	4807.19597955
1200	lambda_nu_e+s	6	4622.64087049
1200	lambda_nu_e+s	6	4622.64087049
1200	lambda_nu_e+s	6.250552	3567.51877012
1200	lambda_nu_e+s	6.551286	2675.0287692
1200	lambda_nu_e+s	6.866488	2025.38541015
1200	lambda_nu_e+s	7	1812.03895361
1200	lambda_nu_e+s	7	1812.03895361
1200	lambda_nu_e+s	7.54312	1193.28135237
1200	lambda_nu_e+s	7.906043	927.765913267
1200	lambda_nu_e+s	8	871.992623324
1200	lambda_nu_e+s	8	871.992623324
1200	lambda_nu_e+s	8.286428	727.138247151
1200	lambda_nu_e+s	8.685114	574.283106567
1200	lambda_nu_e+s	9	482.591280219
1200	lambda_nu_e+s	9	482.591280219
1200	lambda_nu_e+s	9.102982	456.901009883
1200	lambda_nu_e+s	9.540955	366.000094389
1200	lambda_nu_e+s	10	295.147295435
1200	lambda_nu_e+s	10	295.147295435
1200	lambda_nu_e+s	10	295.147295435
1200	lambda_nu_e+s	11	194.435669479
1200	lambda_nu_e+s	11	194.435669479
1200	lambda_nu_e+s	12	135.579446851
1200	lambda_nu_e+s	12	135.579446851
1200	lambda_nu_e+s	13	98.8526314555
1200	lambda_nu_e+s	13	98.8526314555
1200	lambda_nu_e+s	14	74.6891671789
1200	lambda_nu_e+s	14	74.6891671789
1200	lambda_nu_e+s	15	58.0999139744
1200	lambda_nu_e+s	15	58.0999139744
1200	lambda_nu_e+s	16	46.2964074161
1200	lambda_nu_e+s	16	46.2964074161
1200	lambda_nu_e+s	17	37.6437393135
1200	lambda_nu_e+s	17	37.6437393135
1200	lambda_nu_e+s	18	31.1376825623
1200	lambda_nu_e+s	18	31.1376825623
1200	lambda_nu_e+s	19	26.1352792455
1200	lambda_nu_e+s	19	26.1352792455
1200	lambda_nu_e+s	20	22.2182800803
1200	lambda_nu_e+s	20	22.2182800803
1200	lambda_nu_e+s	21	19.0988952599
1200	lambda_nu_e+s	21	19.0988952599
1200	lambda_nu_e+s	22	16.5782078251
1200	lambda_nu_e+s	22	16.5782078251
1200	lambda_nu_e+s	23	14.51497193
1200	lambda_nu_e+s	23	14.51497193
1200	lambda_nu_e+s	24	12.8062760701
1200	lambda_nu_e+s	24	12.8062760701
1200	lambda_nu_e+s	25	11.3768146559
1200	lambda_nu_e+s	25	11.3768146559
1200	lambda_nu_e+s	26	10.1696615654
1200	lambda_nu_e+s	26	10.1696615654
1200	lambda_nu_e+s	27	9.14162264067
1200	lambda_nu_e+s	27	9.14162264067
1200	lambda_nu_e+s	28	8.25936060648
1200	lambda_nu_e+s	28	8.25936060648
1200	lambda_nu_e+s	29	7.49695258808
1200	lambda_nu_e+s	29	7.49695258808
1200	lambda_nu_e+s	30	6.83383005129
1200	lambda_nu_e+s	30	6.83383005129
1200	lambda_nu_e+s	31	6.25376614505
1200	lambda_nu_e+s	31	6.25376614505
1200	lambda_nu_e+s	32	5.74319790745
1200	lambda_nu_e+s	32	5.74319790745
1200	lambda_nu_e+s	33	5.29200021268
1200	lambda_nu_e+s	33	5.29200021268
1200	lambda_nu_e+s	34	4.89123067685
1200	lambda_nu_e+s	34	4.89123067685
1200	lambda_nu_e+s	35	4.53370816942
1200	lambda_nu_e+s	35	4.53370816942
1200	lambda_nu_e+s	36	4.21349684462
1200	lambda_nu_e+s	36	4.21349684462
1200	lambda_nu_e+s	37	3.92560673242
1200	lambda_nu_e+s	37	3.92560673242
1200	lambda_nu_e+s	38	3.66586838403
1200	lambda_nu_e+s	38	3.66586838403
1200	lambda_nu_e+s	39	3.43073216008
1200	lambda_nu_e+s	39	3.43073216008
1200	lambda_nu_e+s	40	3.21721320587
1200	lambda_nu_e+s	40	3.21721320587
1200	lambda_nu_e+s	41	3.02276849083
1200	lambda_nu_e+s	41	3.02276849083
1200	lambda_nu_e+s	42	2.84517492918
1200	lambda_nu_e+s	42	2.84517492918
1200	lambda_nu_e+s	43	2.68255426973
1200	lambda_nu_e+s	43	2.68255426973
1200	lambda_nu_e+s	44	2.53325053381
1200	lambda_nu_e+s	44	2.53325053381
1200	lambda_nu_e+s	45	2.39588031106
1200	lambda_nu_e+s	45	2.39588031106
1200	lambda_nu_e+s	46	2.26919051411
1200	lambda_nu_e+s	46	2.26919051411
1200	lambda_nu_e+s	47	2.1521067533
1200	lambda_nu_e+s	47	2.1521067533
1200	lambda_nu_e+s	48	2.04367253142
1200	lambda_nu_e+s	48	2.04367253142
1200	lambda_nu_e+s	50	1.84950799812
1200	lambda_nu_e+s	50	1.84950799812
1200	lambda_nu_e+s	52	1.68103826748
1200	lambda_nu_e+s	52	1.68103826748
1200	lambda_numu+s	1.676833	286821640969
1200	lambda_numu+s	1.757511	23807011489.9
1200	lambda_numu+s	1.84207	6277610230.92
1200	lambda_numu+s	1.930698	2233779463.7
1200	lambda_numu+s	2	1131315303.69
1200	lambda_numu+s	2	1131315303.69
1200	lambda_numu+s	2.02359	913179334.455
1200	lambda_numu+s	2.120951	404594493.637
1200	lambda_numu+s	2.222996	189342300.151
1200	lambda_numu+s	2.329952	92404979.9678
1200	lambda_numu+s	2.442053	46699056.7378
1200	lambda_numu+s	2.442053	46699056.7378
1200	lambda_numu+s	2.559548	24334761.1346
1200	lambda_numu+s	2.682696	13039450.8428
1200	lambda_numu+s	2.811769	7168385.77796
1200	lambda_numu+s	2.947052	4037667.2181
1200	lambda_numu+s	3	3268040.09636
1200	lambda_numu+s	3	3268040.09636
1200	lambda_numu+s	3.088844	2326863.87483
1200	lambda_numu+s	3.237458	1370369.05237
1200	lambda_numu+s	3.393222	823987.958808
1200	lambda_numu+s	3.55648	505434.195185
1200	lambda_numu+s	3.727594	315652.518657
1200	lambda_numu+s	3.90694	200778.407709
1200	lambda_numu+s	4	161103.35676
1200	lambda_numu+s	4	161103.35676
1200	lambda_numu+s	4.094915	129911.955066
1200	lambda_numu+s	4.291934	85441.1245802
1200	lambda_numu+s	4.498433	57074.0536097
1200	lambda_numu+s	4.714866	38695.8765021
1200	lambda_numu+s	4.941713	26610.3877758
1200	lambda_numu+s	5	24288.3700264
1200	lambda_numu+s	5	24288.3700264
1200	lambda_numu+s	5.179475	18549.4053158
1200	lambda_numu+s	5.428675	13100.173399
1200	lambda_numu+s	5.689866	9368.20999482
1200	lambda_numu+s	5.963623	6773.83474448
1200	lambda_numu+s	6	6501.25328498
1200	lambda_numu+s	6	6501.25328498
1200	lambda_numu+s	6.250552	4955.63509183
1200	lambda_numu+s	6.551286	3664.70505797
1200	lambda_numu+s	6.866488	2738.03478767
1200	lambda_numu+s	7	2436.6875681
1200	lambda_numu+s	7	2436.6875681
1200	lambda_numu+s	7.54312	1573.37414661
1200	lambda_numu+s	7.906043	1209.11379002
1200	lambda_numu+s	8	1133.20646424
1200	lambda_numu+s	8	1133.20646424
1200	lambda_numu+s	8.286428	937.212914616
1200	lambda_numu+s	8.685114	732.177531644
1200	lambda_numu+s	9	610.480733326
1200	lambda_numu+s	9	610.480733326
1200	lambda_numu+s	9.102982	576.569456025
1200	lambda_numu+s	9.540955	457.405189227
1200	lambda_numu+s	10	365.44030107
1200	lambda_numu+s	10	365.44030107
1200	lambda_numu+s	10	365.44030107
1200	lambda_numu+s	11	236.551927427
1200	lambda_numu+s	11	236.551927427
1200	lambda_numu+s	12	162.584383283
1200	lambda_numu+s	12	162.584383283
1200	lambda_numu+s	13	117.078853004
1200	lambda_numu+s	13	117.078853004
1200	lambda_numu+s	14	87.5462612981
1200	lambda_numu+s	14	87.5462612981
1200	lambda_numu+s	15	67.4948893704
1200	lambda_numu+s	15	67.4948893704
1200	lambda_numu+s	16	53.3690398423
1200	lambda_numu+s	16	53.3690398423
1200	lambda_numu+s	17	43.0997850371
1200	lambda_numu+s	17	43.0997850371
1200	lambda_numu+s	18	35.4383441956
1200	lambda_numu+s	18	35.4383441956
1200	lambda_numu+s	19	29.5901072902
1200	lambda_numu+s	19	29.5901072902
1200	lambda_numu+s	20	25.0381349928
1200	lambda_numu+s	20	25.0381349928
1200	lambda_numu+s	21	21.4331760119
1200	lambda_numu+s	21	21.4331760119
1200	lambda_numu+s	22	18.5348939522
1200	lambda_numu+s	22	18.5348939522
1200	lambda_numu+s	23	16.1734788718
1200	lambda_numu+s	23	16.1734788718
1200	lambda_numu+s	24	14.2262572673
1200	lambda_numu+s	24	14.2262572673
1200	lambda_numu+s	25	12.6033926954
1200	lambda_numu+s	25	12.6033926954
1200	lambda_numu+s	26	11.2377445024
1200	lambda_numu+s	26	11.2377445024
1200	lambda_numu+s	27	10.0785147433
1200	lambda_numu+s	27	10.0785147433
1200	lambda_numu+s	28	9.08666244742
1200	lambda_numu+s	28	9.08666244742
1200	lambda_numu+s	29	8.23191575142
1200	lambda_numu+s	29	8.23191575142
1200	lambda_numu+s	30	7.49000000263
1200	lambda_numu+s	30	7.49000000263
1200	lambda_numu+s	31	6.84264785875
1200	lambda_numu+s	31	6.84264785875
1200	lambda_numu+s	32	6.2744004184
1200	lambda_numu+s	32	6.2744004184
1200	lambda_numu+s	33	5.77305320541
1200	lambda_numu+s	33	5.77305320541
1200	lambda_numu+s	34	5.32852255759
1200	lambda_numu+s	34	5.32852255759
1200	lambda_numu+s	35	4.9326566902
1200	lambda_numu+s	35	4.9326566902
1200	lambda_numu+s	36	4.57866661448
1200	lambda_numu+s	36	4.57866661448
1200	lambda_numu+s	37	4.26088319976
1200	lambda_numu+s	37	4.26088319976
1200	lambda_numu+s	38	3.97456916969
1200	lambda_numu+s	38	3.97456916969
1200	lambda_numu+s	39	3.71569465122
1200	lambda_numu+s	39	3.71569465122
1200	lambda_numu+s	40	3.48091055389
1200	lambda_numu+s	40	3.48091055389
1200	lambda_numu+s	41	3.26734085256
1200	lambda_numu+s	41	3.26734085256
1200	lambda_numu+s	42	3.07248504565
1200	lambda_numu+s	42	3.07248504565
1200	lambda_numu+s	43	2.89423548587
1200	lambda_numu+s	43	2.89423548587
1200	lambda_numu+s	44	2.73074500973
1200	lambda_numu+s	44	2.73074500973
1200	lambda_numu+s	45	2.58044989773
1200	lambda_numu+s	45	2.58044989773
1200	lambda_numu+s	46	2.44196669815
1200	lambda_numu+s	46	2.44196669815
1200	lambda_numu+s	47	2.31406659369
1200	lambda_numu+s	47	2.31406659369
1200	lambda_numu+s	48	2.19571391492
1200	lambda_numu+s	48	2.19571391492
1200	lambda_numu+s	50	1.98401428265
1200	lambda_numu+s	50	1.98401428265
1200	lambda_numu+s	52	1.80060961292
1200	lambda_numu+s	52	1.80060961292
1200	T^-2	1	10000
1200	T^-2	1.59595959596	3926.05351706
1200	T^-2	2.19191919192	2081.37781648
1200	T^-2	2.78787878788	1286.62570888
1200	T^-2	3.38383838384	873.334818445
1200	T^-2	3.9797979798	631.361282177
1200	T^-2	4.57575757576	477.610631113
1200	T^-2	5.17171717172	373.878479004
1200	T^-2	5.76767676768	300.606365457
1200	T^-2	6.36363636364	246.93877551
1200	T^-2	6.9595959596	206.458109079
1200	T^-2	7.55555555556	175.173010381
1200	T^-2	8.15151515152	150.495432623
1200	T^-2	8.74747474747	130.68766701
1200	T^-2	9.34343434343	114.547845142
1200	T^-2	9.93939393939	101.22323022
1200	T^-2	10.5353535354	90.095224613
1200	T^-2	11.1313131313	80.7062559082
1200	T^-2	11.7272727273	72.7119764437
1200	T^-2	12.3232323232	65.8492340769
1200	T^-2	12.9191919192	59.9141359093
1200	T^-2	13.5151515152	54.7467272618
1200	T^-2	14.1111111111	50.2201004402
1200	T^-2	14.7070707071	46.2325277744
1200	T^-2	15.303030303	42.7016959122
1200	T^-2	15.898989899	39.5604235924
1200	T^-2	16.4949494949	36.7534421899
1200	T^-2	17.0909090909	34.2349479402
1200	T^-2	17.6868686869	31.966721472
1200	T^-2	18.2828282828	29.9166692103
1200	T^-2	18.8787878788	28.0576818532
1200	T^-2	19.4747474747	26.3667335273
1200	T^-2	20.0707070707	24.8241653283
1200	T^-2	20.6666666667	23.4131113424
1200	T^-2	21.2626262626	22.1190356633
1200	T^-2	21.8585858586	20.9293565349
1200	T^-2	22.4545454545	19.8331393729
1200	T^-2	23.0505050505	18.8208446087
1200	T^-2	23.6464646465	17.8841194457
1200	T^-2	24.2424242424	17.015625
1200	T^-2	24.8383838384	16.2088921178
1200	T^-2	25.4343434343	15.4582005588
1200	T^-2	26.0303030303	14.7584773154
1200	T^-2	26.6262626263	14.1052106816
1200	T^-2	27.2222222222	13.4943773428
1200	T^-2	27.8181818182	12.9223802811
1200	T^-2	28.4141414141	12.385995699
1200	T^-2	29.0101010101	11.8823274959
1200	T^-2	29.6060606061	11.408768094
1200	T^-2	30.202020202	10.9629646201
1200	T^-2	30.797979798	10.5427896236
1200	T^-2	31.3939393939	10.1463156482
1200	T^-2	31.9898989899	9.77179308764
1200	T^-2	32.5858585859	9.41763085039
1200	T^-2	33.1818181818	9.08237943329
1200	T^-2	33.7777777778	8.76471606648
1200	T^-2	34.3737373737	8.46343164564
1200	T^-2	34.9696969697	8.1774192095
1200	T^-2	35.5656565657	7.90566375754
1200	T^-2	36.1616161616	7.64723323242
1200	T^-2	36.7575757576	7.40127051746
1200	T^-2	37.3535353535	7.16698632064
1200	T^-2	37.9494949495	6.94365283464
1200	T^-2	38.5454545455	6.73059807761
1200	T^-2	39.1414141414	6.52720083247
1200	T^-2	39.7373737374	6.3328861135
1200	T^-2	40.3333333333	6.14712109829
1200	T^-2	40.9292929293	5.96941147121
1200	T^-2	41.5252525253	5.79929813167
1200	T^-2	42.1212121212	5.63635422597
1200	T^-2	42.7171717172	5.48018246698
1200	T^-2	43.3131313131	5.33041271024
1200	T^-2	43.9090909091	5.18669975867
1200	T^-2	44.5050505051	5.04872137178
1200	T^-2	45.101010101	4.91617645768
1200	T^-2	45.696969697	4.78878342914
1200	T^-2	46.2929292929	4.66627870677
1200	T^-2	46.8888888889	4.54841535455
1200	T^-2	47.4848484848	4.43496183449
1200	T^-2	48.0808080808	4.32570086858
1200	T^-2	48.6767676768	4.22042839781
1200	T^-2	49.2727272727	4.11895262864
1200	T^-2	49.8686868687	4.02109315885
1200	T^-2	50.4646464646	3.92668017521
1200	T^-2	51.0606060606	3.83555371624
1200	T^-2	51.6565656566	3.74756299431
1200	T^-2	52.2525252525	3.66256577138
1200	T^-2	52.8484848485	3.58042778386
1200	T^-2	53.4444444444	3.50102221204
1200	T^-2	54.0404040404	3.42422919032
1200	T^-2	54.6363636364	3.34993535455
1200	T^-2	55.2323232323	3.27803342343
1200	T^-2	55.8282828283	3.208421811
1200	T^-2	56.4242424242	3.14100426761
1200	T^-2	57.0202020202	3.0756895471
1200	T^-2	57.6161616162	3.0123910978
1200	T^-2	58.2121212121	2.95102677576
1200	T^-2	58.8080808081	2.891518578
1200	T^-2	59.404040404	2.83379239459
1200	T^-2	60	2.77777777778
1200	T^-3	1	1000
1200	T^-3	1.59595959596	245.999555816
1200	T^-3	2.19191919192	94.9568681249
1200	T^-3	2.78787878788	46.1507047752
1200	T^-3	3.38383838384	25.8089991123
1200	T^-3	3.9797979798	15.8641540445
1200	T^-3	4.57575757576	10.4378482296
1200	T^-3	5.17171717172	7.22929090261
1200	T^-3	5.76767676768	5.21191421721
1200	T^-3	6.36363636364	3.8804664723
1200	T^-3	6.9595959596	2.96652435396
1200	T^-3	7.55555555556	2.31846631386
1200	T^-3	8.15151515152	1.84622649686
1200	T^-3	8.74747474747	1.49400450739
1200	T^-3	9.34343434343	1.22597153179
1200	T^-3	9.93939393939	1.01840445039
1200	T^-3	10.5353535354	0.855170396614
1200	T^-3	11.1313131313	0.72503805217
1200	T^-3	11.7272727273	0.620024605334
1200	T^-3	12.3232323232	0.534350342099
1200	T^-3	12.9191919192	0.463760707977
1200	T^-3	13.5151515152	0.405076681533
1200	T^-3	14.1111111111	0.35589047556
1200	T^-3	14.7070707071	0.314355786378
1200	T^-3	15.303030303	0.279040785169
1200	T^-3	15.898989899	0.2488235029
1200	T^-3	16.4949494949	0.222816336608
1200	T^-3	17.0909090909	0.200310865608
1200	T^-3	17.6868686869	0.180737031738
1200	T^-3	18.2828282828	0.163632610598
1200	T^-3	18.8787878788	0.148620144648
1200	T^-3	19.4747474747	0.135389347469
1200	T^-3	20.0707070707	0.123683561525
1200	T^-3	20.6666666667	0.113289248431
1200	T^-3	21.2626262626	0.104027768678
1200	T^-3	21.8585858586	0.0957489046653
1200	T^-3	22.4545454545	0.0883257219035
1200	T^-3	23.0505050505	0.0816504652173
1200	T^-3	23.6464646465	0.0756312612185
1200	T^-3	24.2424242424	0.070189453125
1200	T^-3	24.8383838384	0.065257434716
1200	T^-3	25.4343434343	0.0607768806722
1200	T^-3	26.0303030303	0.0566972935285
1200	T^-3	26.6262626263	0.0529748049118
1200	T^-3	27.2222222222	0.0495711820755
1200	T^-3	27.8181818182	0.0464530010104
1200	T^-3	28.4141414141	0.0435909553572
1200	T^-3	29.0101010101	0.0409592765353
1200	T^-3	29.6060606061	0.0385352453533
1200	T^-3	30.202020202	0.0362987791769
1200	T^-3	30.797979798	0.034232081756
1200	T^-3	31.3939393939	0.0323193452116
1200	T^-3	31.9898989899	0.0305464956008
1200	T^-3	32.5858585859	0.0289009750214
1200	T^-3	33.1818181818	0.0273715544565
1200	T^-3	33.7777777778	0.0259481725652
1200	T^-3	34.3737373737	0.0246217964419
1200	T^-3	34.9696969697	0.0233843010324
1200	T^-3	35.5656565657	0.0222283644418
1200	T^-3	36.1616161616	0.0211473768159
1200	T^-3	36.7575757576	0.0201353608472
1200	T^-3	37.3535353535	0.0191869022646
1200	T^-3	37.9494949495	0.0182970889175
1200	T^-3	38.5454545455	0.0174614572768
1200	T^-3	39.1414141414	0.0166759453526
1200	T^-3	39.7373737374	0.0159368511753
1200	T^-3	40.3333333333	0.0152407961115
1200	T^-3	40.9292929293	0.0145846923902
1200	T^-3	41.5252525253	0.013965714304
1200	T^-3	42.1212121212	0.0133812726228
1200	T^-3	42.7171717172	0.0128289918239
1200	T^-3	43.3131313131	0.0123066897928
1200	T^-3	43.9090909091	0.0118123596988
1200	T^-3	44.5050505051	0.0113441537859
1200	T^-3	45.101010101	0.0109003688535
1200	T^-3	45.696969697	0.0104794332335
1200	T^-3	46.2929292929	0.0100798950899
1200	T^-3	46.8888888889	0.00970041189359
1200	T^-3	47.4848484848	0.00933974094053
1200	T^-3	48.0808080808	0.0089967307981
1200	T^-3	48.6767676768	0.00867031357924
1200	T^-3	49.2727272727	0.00835949795481
1200	T^-3	49.8686868687	0.00806336282614
1200	T^-3	50.4646464646	0.00778105158818
1200	T^-3	51.0606060606	0.00751176692202
1200	T^-3	51.6565656566	0.00725476606251
1200	T^-3	52.2525252525	0.00700935649269
1200	T^-3	52.8484848485	0.00677489202221
1200	T^-3	53.4444444444	0.00655076921172
1200	T^-3	54.0404040404	0.00633642410919
1200	T^-3	54.6363636364	0.0061313292679
1200	T^-3	55.2323232323	0.00593499101902
1200	T^-3	55.8282828283	0.00574694697464
1200	T^-3	56.4242424242	0.00556676373959
1200	T^-3	57.0202020202	0.00539403481244
1200	T^-3	57.6161616162	0.00522837865853
1200	T^-3	58.2121212121	0.00506943693909
1200	T^-3	58.8080808081	0.00491687288255
1200	T^-3	59.404040404	0.00477036978515
1200	T^-3	60	0.00462962962963
1350	lambda_nu_e+d	1	3385.54604276
1350	lambda_nu_e+d	1	3385.54604276
1350	lambda_nu_e+d	1	3385.54604276
1350	lambda_nu_e+d	1.048113	2922.58588602
1350	lambda_nu_e+d	1.098541	2523.9925791
1350	lambda_nu_e+d	1.151395	2180.5934122
1350	lambda_nu_e+d	1.151395	2180.5934122
1350	lambda_nu_e+d	1.206793	1884.56986359
1350	lambda_nu_e+d	1.264855	1629.26133708
1350	lambda_nu_e+d	1.325711	1408.95300112
1350	lambda_nu_e+d	1.389495	1218.7656218
1350	lambda_nu_e+d	1.456348	1054.51522144
1350	lambda_nu_e+d	1.526418	912.611766211
1350	lambda_nu_e+d	1.599859	789.974993008
1350	lambda_nu_e+d	1.676833	683.956261978
1350	lambda_nu_e+d	1.757511	592.276312821
1350	lambda_nu_e+d	1.84207	512.975986815
1350	lambda_nu_e+d	1.930698	444.365886397
1350	lambda_nu_e+d	2	399.014498285
1350	lambda_nu_e+d	2	399.014498285
1350	lambda_nu_e+d	2.02359	384.991792125
1350	lambda_nu_e+d	2.120951	333.599324362
1350	lambda_nu_e+d	2.222996	289.107309432
1350	lambda_nu_e+d	2.329952	250.580988934
1350	lambda_nu_e+d	2.442053	217.215487078
1350	lambda_nu_e+d	2.559548	188.31441352
1350	lambda_nu_e+d	2.682696	163.276708872
1350	lambda_nu_e+d	2.811769	141.582787916
1350	lambda_nu_e+d	2.947052	122.783570023
1350	lambda_nu_e+d	3	116.333836878
1350	lambda_nu_e+d	3	116.333836878
1350	lambda_nu_e+d	3.088844	106.490635169
1350	lambda_nu_e+d	3.237458	92.3681818769
1350	lambda_nu_e+d	3.393222	80.1256639206
1350	lambda_nu_e+d	3.55648	69.5116701973
1350	lambda_nu_e+d	3.727594	60.3085268581
1350	lambda_nu_e+d	3.90694	52.3279996415
1350	lambda_nu_e+d	4	48.7378587849
1350	lambda_nu_e+d	4	48.7378587849
1350	lambda_nu_e+d	4.094915	45.4069822651
1350	lambda_nu_e+d	4.291934	39.4042641306
1350	lambda_nu_e+d	4.498433	34.1975347776
1350	lambda_nu_e+d	4.714866	29.6809097468
1350	lambda_nu_e+d	4.941713	25.7625749776
1350	lambda_nu_e+d	5	24.8685597855
1350	lambda_nu_e+d	5	24.8685597855
1350	lambda_nu_e+d	5.179475	22.3630142838
1350	lambda_nu_e+d	5.428675	19.4133512701
1350	lambda_nu_e+d	5.689866	16.8538360375
1350	lambda_nu_e+d	5.963623	14.6327258324
1350	lambda_nu_e+d	6	14.3676177896
1350	lambda_nu_e+d	6	14.3676177896
1350	lambda_nu_e+d	6.250552	12.7051385768
1350	lambda_nu_e+d	6.551286	11.032180541
1350	lambda_nu_e+d	6.866488	9.58008422867
1350	lambda_nu_e+d	7	9.04195079727
1350	lambda_nu_e+d	7	9.04195079727
1350	lambda_nu_e+d	7.54312	7.22559969522
1350	lambda_nu_e+d	7.906043	6.27577478305
1350	lambda_nu_e+d	8	6.05736678153
1350	lambda_nu_e+d	8	6.05736678153
1350	lambda_nu_e+d	8.286428	5.45116279316
1350	lambda_nu_e+d	8.685114	4.73521708912
1350	lambda_nu_e+d	9	4.25613597938
1350	lambda_nu_e+d	9	4.25613597938
1350	lambda_nu_e+d	9.102982	4.11358075453
1350	lambda_nu_e+d	9.540955	3.57379935057
1350	lambda_nu_e+d	10	3.10506774289
1350	lambda_nu_e+d	10	3.10506774289
1350	lambda_nu_e+d	10	3.10506774289
1350	lambda_nu_e+d	11	2.3352128832
1350	lambda_nu_e+d	11	2.3352128832
1350	lambda_nu_e+d	12	1.80085042334
1350	lambda_nu_e+d	12	1.80085042334
1350	lambda_nu_e+d	13	1.41832719947
1350	lambda_nu_e+d	13	1.41832719947
1350	lambda_nu_e+d	14	1.13727523653
1350	lambda_nu_e+d	14	1.13727523653
1350	lambda_nu_e+d	15	0.92612682605
1350	lambda_nu_e+d	15	0.92612682605
1350	lambda_nu_e+d	16	0.764409808772
1350	lambda_nu_e+d	16	0.764409808772
1350	lambda_nu_e+d	17	0.638450432163
1350	lambda_nu_e+d	17	0.638450432163
1350	lambda_nu_e+d	18	0.53887819952
1350	lambda_nu_e+d	18	0.53887819952
1350	lambda_nu_e+d	19	0.45912461827
1350	lambda_nu_e+d	19	0.45912461827
1350	lambda_nu_e+d	20	0.394492102838
1350	lambda_nu_e+d	20	0.394492102838
1350	lambda_nu_e+d	21	0.341560284271
1350	lambda_nu_e+d	21	0.341560284271
1350	lambda_nu_e+d	22	0.297798349701
1350	lambda_nu_e+d	22	0.297798349701
1350	lambda_nu_e+d	23	0.261306069196
1350	lambda_nu_e+d	23	0.261306069196
1350	lambda_nu_e+d	24	0.230637771664
1350	lambda_nu_e+d	24	0.230637771664
1350	lambda_nu_e+d	25	0.204680033909
1350	lambda_nu_e+d	25	0.204680033909
1350	lambda_nu_e+d	26	0.182565898549
1350	lambda_nu_e+d	26	0.182565898549
1350	lambda_nu_e+d	27	0.163613229526
1350	lambda_nu_e+d	27	0.163613229526
1350	lambda_nu_e+d	28	0.147280502883
1350	lambda_nu_e+d	28	0.147280502883
1350	lambda_nu_e+d	29	0.133133477021
1350	lambda_nu_e+d	29	0.133133477021
1350	lambda_nu_e+d	30	0.120821921249
1350	lambda_nu_e+d	30	0.120821921249
1350	lambda_nu_e+d	31	0.110060382167
1350	lambda_nu_e+d	31	0.110060382167
1350	lambda_nu_e+d	32	0.100615170448
1350	lambda_nu_e+d	32	0.100615170448
1350	lambda_nu_e+d	33	0.0922934094547
1350	lambda_nu_e+d	33	0.0922934094547
1350	lambda_nu_e+d	34	0.0849350329576
1350	lambda_nu_e+d	34	0.0849350329576
1350	lambda_nu_e+d	35	0.0784063558155
1350	lambda_nu_e+d	35	0.0784063558155
1350	lambda_nu_e+d	36	0.0725951621778
1350	lambda_nu_e+d	36	0.0725951621778
1350	lambda_nu_e+d	37	0.0674069372482
1350	lambda_nu_e+d	37	0.0674069372482
1350	lambda_nu_e+d	38	0.0627613284777
1350	lambda_nu_e+d	38	0.0627613284777
1350	lambda_nu_e+d	39	0.0585899840284
1350	lambda_nu_e+d	39	0.0585899840284
1350	lambda_nu_e+d	40	0.0548344717014
1350	lambda_nu_e+d	40	0.0548344717014
1350	lambda_nu_e+d	41	0.0514446146372
1350	lambda_nu_e+d	41	0.0514446146372
1350	lambda_nu_e+d	42	0.0483771841258
1350	lambda_nu_e+d	42	0.0483771841258
1350	lambda_nu_e+d	43	0.0455947218997
1350	lambda_nu_e+d	43	0.0455947218997
1350	lambda_nu_e+d	44	0.0430647948612
1350	lambda_nu_e+d	44	0.0430647948612
1350	lambda_nu_e+d	45	0.0407591444668
1350	lambda_nu_e+d	45	0.0407591444668
1350	lambda_nu_e+d	46	0.0386530941217
1350	lambda_nu_e+d	46	0.0386530941217
1350	lambda_nu_e+d	47	0.0367250656097
1350	lambda_nu_e+d	47	0.0367250656097
1350	lambda_nu_e+d	48	0.034956112818
1350	lambda_nu_e+d	48	0.034956112818
1350	lambda_nu_e+d	49	0.0333295918224
1350	lambda_nu_e+d	49	0.0333295918224
1350	lambda_nu_e+d	50	0.0318308051312
1350	lambda_nu_e+d	50	0.0318308051312
1350	lambda_nu_e+d	52	0.0291661600216
1350	lambda_nu_e+d	52	0.0291661600216
1350	lambda_numu+d	3.237458	1.06612809916e+19
1350	lambda_numu+d	3.393222	1.78076941579e+15
1350	lambda_numu+d	3.55648	1.7600384348e+12
1350	lambda_numu+d	3.727594	7188477978.57
1350	lambda_numu+d	3.90694	93705778.3752
1350	lambda_numu+d	4	13841415.9155
1350	lambda_numu+d	4	13841415.9155
1350	lambda_numu+d	4.094915	2401165.11617
1350	lambda_numu+d	4.291934	112684.804177
1350	lambda_numu+d	4.498433	9701.29291418
1350	lambda_numu+d	4.714866	1536.96580765
1350	lambda_numu+d	4.941713	429.220770399
1350	lambda_numu+d	5	337.163995232
1350	lambda_numu+d	5	337.163995232
1350	lambda_numu+d	5.179475	187.702146144
1350	lambda_numu+d	5.428675	107.180811911
1350	lambda_numu+d	5.689866	70.3734517385
1350	lambda_numu+d	5.963623	49.9452928493
1350	lambda_numu+d	6	47.965482369
1350	lambda_numu+d	6	47.965482369
1350	lambda_numu+d	6.250552	37.1827202161
1350	lambda_numu+d	6.551286	28.576377775
1350	lambda_numu+d	6.866488	22.4615414223
1350	lambda_numu+d	7	20.4542672191
1350	lambda_numu+d	7	20.4542672191
1350	lambda_numu+d	7.54312	14.5298274556
1350	lambda_numu+d	7.906043	11.8786179044
1350	lambda_numu+d	8	11.3069215863
1350	lambda_numu+d	8	11.3069215863
1350	lambda_numu+d	8.286428	9.78927741434
1350	lambda_numu+d	8.685114	8.12040639251
1350	lambda_numu+d	9	7.07375669888
1350	lambda_numu+d	9	7.07375669888
1350	lambda_numu+d	9.102982	6.77269946469
1350	lambda_numu+d	9.540955	5.67447261762
1350	lambda_numu+d	10	4.77277868961
1350	lambda_numu+d	10	4.77277868961
1350	lambda_numu+d	10	4.77277868961
1350	lambda_numu+d	11	3.39286325405
1350	lambda_numu+d	11	3.39286325405
1350	lambda_numu+d	12	2.50740154357
1350	lambda_numu+d	12	2.50740154357
1350	lambda_numu+d	13	1.91003913903
1350	lambda_numu+d	13	1.91003913903
1350	lambda_numu+d	14	1.49103786192
1350	lambda_numu+d	14	1.49103786192
1350	lambda_numu+d	15	1.1877889111
1350	lambda_numu+d	15	1.1877889111
1350	lambda_numu+d	16	0.962563149805
1350	lambda_numu+d	16	0.962563149805
1350	lambda_numu+d	17	0.791601433446
1350	lambda_numu+d	17	0.791601433446
1350	lambda_numu+d	18	0.659388251497
1350	lambda_numu+d	18	0.659388251497
1350	lambda_numu+d	19	0.555476423491
1350	lambda_numu+d	19	0.555476423491
1350	lambda_numu+d	20	0.472644401408
1350	lambda_numu+d	20	0.472644401408
1350	lambda_numu+d	21	0.405785798267
1350	lambda_numu+d	21	0.405785798267
1350	lambda_numu+d	22	0.351215861394
1350	lambda_numu+d	22	0.351215861394
1350	lambda_numu+d	23	0.306230020273
1350	lambda_numu+d	23	0.306230020273
1350	lambda_numu+d	24	0.268809915411
1350	lambda_numu+d	24	0.268809915411
1350	lambda_numu+d	25	0.237428444124
1350	lambda_numu+d	25	0.237428444124
1350	lambda_numu+d	26	0.210915049763
1350	lambda_numu+d	26	0.210915049763
1350	lambda_numu+d	27	0.188361904461
1350	lambda_numu+d	27	0.188361904461
1350	lambda_numu+d	28	0.169057575785
1350	lambda_numu+d	28	0.169057575785
1350	lambda_numu+d	29	0.152438502422
1350	lambda_numu+d	29	0.152438502422
1350	lambda_numu+d	30	0.138054866739
1350	lambda_numu+d	30	0.138054866739
1350	lambda_numu+d	31	0.125544102048
1350	lambda_numu+d	31	0.125544102048
1350	lambda_numu+d	32	0.11461190799
1350	lambda_numu+d	32	0.11461190799
1350	lambda_numu+d	33	0.105017737971
1350	lambda_numu+d	33	0.105017737971
1350	lambda_numu+d	34	0.0965634581819
1350	lambda_numu+d	34	0.0965634581819
1350	lambda_numu+d	35	0.0890849807147
1350	lambda_numu+d	35	0.0890849807147
1350	lambda_numu+d	36	0.0824455745053
1350	lambda_numu+d	36	0.0824455745053
1350	lambda_numu+d	37	0.0765306983636
1350	lambda_numu+d	37	0.0765306983636
1350	lambda_numu+d	38	0.0712438606302
1350	lambda_numu+d	38	0.0712438606302
1350	lambda_numu+d	39	0.0665034717467
1350	lambda_numu+d	39	0.0665034717467
1350	lambda_numu+d	40	0.0622401056965
1350	lambda_numu+d	40	0.0622401056965
1350	lambda_numu+d	41	0.0583945633637
1350	lambda_numu+d	41	0.0583945633637
1350	lambda_numu+d	42	0.054916107772
1350	lambda_numu+d	42	0.054916107772
1350	lambda_numu+d	43	0.0517609745087
1350	lambda_numu+d	43	0.0517609745087
1350	lambda_numu+d	44	0.0488918121045
1350	lambda_numu+d	44	0.0488918121045
1350	lambda_numu+d	45	0.0462756829774
1350	lambda_numu+d	45	0.0462756829774
1350	lambda_numu+d	46	0.0438843640789
1350	lambda_numu+d	46	0.0438843640789
1350	lambda_numu+d	47	0.0416932024844
1350	lambda_numu+d	47	0.0416932024844
1350	lambda_numu+d	48	0.0396806205968
1350	lambda_numu+d	48	0.0396806205968
1350	lambda_numu+d	49	0.0378277474743
1350	lambda_numu+d	49	0.0378277474743
1350	lambda_numu+d	50	0.0361180290603
1350	lambda_numu+d	50	0.0361180290603
1350	lambda_numu+d	52	0.033071524328
1350	lambda_numu+d	52	0.033071524328
1350	lambda_nu_e+s	1	1373.45174933
1350	lambda_nu_e+s	1	1373.45174933
1350	lambda_nu_e+s	1	1373.45174933
1350	lambda_nu_e+s	1.048113	1274.84010429
1350	lambda_nu_e+s	1.098541	1185.56090292
1350	lambda_nu_e+s	1.151395	1102.97926612
1350	lambda_nu_e+s	1.151395	1102.97926612
1350	lambda_nu_e+s	1.206793	1026.59697702
1350	lambda_nu_e+s	1.264855	951.890040804
1350	lambda_nu_e+s	1.325711	884.687201678
1350	lambda_nu_e+s	1.389495	822.073293609
1350	lambda_nu_e+s	1.456348	763.730336452
1350	lambda_nu_e+s	1.526418	709.395610808
1350	lambda_nu_e+s	1.599859	658.820473458
1350	lambda_nu_e+s	1.676833	611.766371323
1350	lambda_nu_e+s	1.757511	567.997838558
1350	lambda_nu_e+s	1.84207	525.958686164
1350	lambda_nu_e+s	1.930698	487.591022866
1350	lambda_nu_e+s	2	460.516870579
1350	lambda_nu_e+s	2	460.516870579
1350	lambda_nu_e+s	2.02359	451.826895471
1350	lambda_nu_e+s	2.120951	418.499231564
1350	lambda_nu_e+s	2.222996	387.452151308
1350	lambda_nu_e+s	2.329952	358.540637698
1350	lambda_nu_e+s	2.442053	331.630284126
1350	lambda_nu_e+s	2.559548	306.597276037
1350	lambda_nu_e+s	2.682696	283.326431812
1350	lambda_nu_e+s	2.811769	261.709231161
1350	lambda_nu_e+s	2.947052	241.567704818
1350	lambda_nu_e+s	3	234.331292508
1350	lambda_nu_e+s	3	234.331292508
1350	lambda_nu_e+s	3.088844	222.904298338
1350	lambda_nu_e+s	3.237458	205.586468595
1350	lambda_nu_e+s	3.393222	189.526195042
1350	lambda_nu_e+s	3.55648	174.640932381
1350	lambda_nu_e+s	3.727594	160.852412178
1350	lambda_nu_e+s	3.90694	148.087475305
1350	lambda_nu_e+s	4	142.055891882
1350	lambda_nu_e+s	4	142.055891882
1350	lambda_nu_e+s	4.094915	136.27669388
1350	lambda_nu_e+s	4.291934	125.35505671
1350	lambda_nu_e+s	4.498433	115.261223292
1350	lambda_nu_e+s	4.714866	105.93767505
1350	lambda_nu_e+s	4.941713	97.3302725028
1350	lambda_nu_e+s	5	95.2880679944
1350	lambda_nu_e+s	5	95.2880679944
1350	lambda_nu_e+s	5.179475	89.3883605852
1350	lambda_nu_e+s	5.428675	82.0648390592
1350	lambda_nu_e+s	5.689866	75.3154281678
1350	lambda_nu_e+s	5.963623	69.0987541871
1350	lambda_nu_e+s	6	68.3248050916
1350	lambda_nu_e+s	6	68.3248050916
1350	lambda_nu_e+s	6.250552	63.3654448896
1350	lambda_nu_e+s	6.551286	58.0937442687
1350	lambda_nu_e+s	6.866488	53.2436891583
1350	lambda_nu_e+s	7	51.3704970149
1350	lambda_nu_e+s	7	51.3704970149
1350	lambda_nu_e+s	7.54312	44.6836912742
1350	lambda_nu_e+s	7.906043	40.9165123007
1350	lambda_nu_e+s	8	40.018662271
1350	lambda_nu_e+s	8	40.018662271
1350	lambda_nu_e+s	8.286428	37.4563366239
1350	lambda_nu_e+s	8.685114	34.2793901111
1350	lambda_nu_e+s	9	32.0467548097
1350	lambda_nu_e+s	9	32.0467548097
1350	lambda_nu_e+s	9.102982	31.3636433495
1350	lambda_nu_e+s	9.540955	28.6886511703
1350	lambda_nu_e+s	10	26.2337368657
1350	lambda_nu_e+s	10	26.2337368657
1350	lambda_nu_e+s	10	26.2337368657
1350	lambda_nu_e+s	11	21.8649491557
1350	lambda_nu_e+s	11	21.8649491557
1350	lambda_nu_e+s	12	18.4984047414
1350	lambda_nu_e+s	12	18.4984047414
1350	lambda_nu_e+s	13	15.8493515039
1350	lambda_nu_e+s	13	15.8493515039
1350	lambda_nu_e+s	14	13.7277077738
1350	lambda_nu_e+s	14	13.7277077738
1350	lambda_nu_e+s	15	12.001786741
1350	lambda_nu_e+s	15	12.001786741
1350	lambda_nu_e+s	16	10.5796231849
1350	lambda_nu_e+s	16	10.5796231849
1350	lambda_nu_e+s	17	9.39394978181
1350	lambda_nu_e+s	17	9.39394978181
1350	lambda_nu_e+s	18	8.39529239899
1350	lambda_nu_e+s	18	8.39529239899
1350	lambda_nu_e+s	19	7.54648044933
1350	lambda_nu_e+s	19	7.54648044933
1350	lambda_nu_e+s	20	6.81930293388
1350	lambda_nu_e+s	20	6.81930293388
1350	lambda_nu_e+s	21	6.19131004014
1350	lambda_nu_e+s	21	6.19131004014
1350	lambda_nu_e+s	22	5.64576426731
1350	lambda_nu_e+s	22	5.64576426731
1350	lambda_nu_e+s	23	5.16884348894
1350	lambda_nu_e+s	23	5.16884348894
1350	lambda_nu_e+s	24	4.7496029553
1350	lambda_nu_e+s	24	4.7496029553
1350	lambda_nu_e+s	25	4.37919305454
1350	lambda_nu_e+s	25	4.37919305454
1350	lambda_nu_e+s	26	4.05039380739
1350	lambda_nu_e+s	26	4.05039380739
1350	lambda_nu_e+s	27	3.757262732
1350	lambda_nu_e+s	27	3.757262732
1350	lambda_nu_e+s	28	3.49473455629
1350	lambda_nu_e+s	28	3.49473455629
1350	lambda_nu_e+s	29	3.25888173622
1350	lambda_nu_e+s	29	3.25888173622
1350	lambda_nu_e+s	30	3.04620231804
1350	lambda_nu_e+s	30	3.04620231804
1350	lambda_nu_e+s	31	2.85376580806
1350	lambda_nu_e+s	31	2.85376580806
1350	lambda_nu_e+s	32	2.67910527761
1350	lambda_nu_e+s	32	2.67910527761
1350	lambda_nu_e+s	33	2.52010880851
1350	lambda_nu_e+s	33	2.52010880851
1350	lambda_nu_e+s	34	2.37496637849
1350	lambda_nu_e+s	34	2.37496637849
1350	lambda_nu_e+s	35	2.24211814956
1350	lambda_nu_e+s	35	2.24211814956
1350	lambda_nu_e+s	36	2.12021761191
1350	lambda_nu_e+s	36	2.12021761191
1350	lambda_nu_e+s	37	2.00809409133
1350	lambda_nu_e+s	37	2.00809409133
1350	lambda_nu_e+s	38	1.90473363894
1350	lambda_nu_e+s	38	1.90473363894
1350	lambda_nu_e+s	39	1.80922631449
1350	lambda_nu_e+s	39	1.80922631449
1350	lambda_nu_e+s	40	1.72080508346
1350	lambda_nu_e+s	40	1.72080508346
1350	lambda_nu_e+s	41	1.63877877105
1350	lambda_nu_e+s	41	1.63877877105
1350	lambda_nu_e+s	42	1.56253854874
1350	lambda_nu_e+s	42	1.56253854874
1350	lambda_nu_e+s	43	1.4915460919
1350	lambda_nu_e+s	43	1.4915460919
1350	lambda_nu_e+s	44	1.42532379663
1350	lambda_nu_e+s	44	1.42532379663
1350	lambda_nu_e+s	45	1.36344574022
1350	lambda_nu_e+s	45	1.36344574022
1350	lambda_nu_e+s	46	1.305500095
1350	lambda_nu_e+s	46	1.305500095
1350	lambda_nu_e+s	47	1.25119909157
1350	lambda_nu_e+s	47	1.25119909157
1350	lambda_nu_e+s	48	1.20021525293
1350	lambda_nu_e+s	48	1.20021525293
1350	lambda_nu_e+s	49	1.15227666607
1350	lambda_nu_e+s	49	1.15227666607
1350	lambda_nu_e+s	50	1.1071355258
1350	lambda_nu_e+s	50	1.1071355258
1350	lambda_nu_e+s	52	1.02437922503
1350	lambda_nu_e+s	52	1.02437922503
1350	lambda_numu+s	1	5438.1436231
1350	lambda_numu+s	1	5438.1436231
1350	lambda_numu+s	1	5438.1436231
1350	lambda_numu+s	1.048113	4812.01692468
1350	lambda_numu+s	1.098541	4264.42048611
1350	lambda_numu+s	1.151395	3784.53548231
1350	lambda_numu+s	1.151395	3784.53548231
1350	lambda_numu+s	1.206793	3363.151443
1350	lambda_numu+s	1.264855	2992.45101188
1350	lambda_numu+s	1.325711	2665.80371925
1350	lambda_numu+s	1.389495	2377.46586145
1350	lambda_numu+s	1.456348	2122.58737898
1350	lambda_numu+s	1.526418	1896.94125784
1350	lambda_numu+s	1.599859	1696.83467639
1350	lambda_numu+s	1.676833	1519.17505164
1350	lambda_numu+s	1.757511	1361.27845885
1350	lambda_numu+s	1.84207	1220.75921484
1350	lambda_numu+s	1.930698	1095.56071657
1350	lambda_numu+s	2	1010.58026328
1350	lambda_numu+s	2	1010.58026328
1350	lambda_numu+s	2.02359	983.894164615
1350	lambda_numu+s	2.120951	884.197587041
1350	lambda_numu+s	2.222996	795.101731341
1350	lambda_numu+s	2.329952	715.406269912
1350	lambda_numu+s	2.442053	644.063832508
1350	lambda_numu+s	2.559548	580.133681225
1350	lambda_numu+s	2.682696	523.519792794
1350	lambda_numu+s	2.811769	472.566864871
1350	lambda_numu+s	2.947052	425.194879344
1350	lambda_numu+s	3	408.946485445
1350	lambda_numu+s	3	408.946485445
1350	lambda_numu+s	3.088844	383.696709895
1350	lambda_numu+s	3.237458	346.386431182
1350	lambda_numu+s	3.393222	312.821603057
1350	lambda_numu+s	3.55648	282.60976738
1350	lambda_numu+s	3.727594	255.401319909
1350	lambda_numu+s	3.90694	230.885876732
1350	lambda_numu+s	4	219.529369846
1350	lambda_numu+s	4	219.529369846
1350	lambda_numu+s	4.094915	208.786259812
1350	lambda_numu+s	4.291934	188.855601175
1350	lambda_numu+s	4.498433	170.873834503
1350	lambda_numu+s	4.714866	154.648894688
1350	lambda_numu+s	4.941713	140.008861975
1350	lambda_numu+s	5	136.584104766
1350	lambda_numu+s	5	136.584104766
1350	lambda_numu+s	5.179475	126.796693317
1350	lambda_numu+s	5.428675	114.869883932
1350	lambda_numu+s	5.689866	103.977878612
1350	lambda_numu+s	5.963623	94.2031548856
1350	lambda_numu+s	6	93.0084970336
1350	lambda_numu+s	6	93.0084970336
1350	lambda_numu+s	6.250552	85.3628830266
1350	lambda_numu+s	6.551286	77.365521369
1350	lambda_numu+s	6.866488	70.1288053056
1350	lambda_numu+s	7	67.3654587647
1350	lambda_numu+s	7	67.3654587647
1350	lambda_numu+s	7.54312	57.6487074862
1350	lambda_numu+s	7.906043	52.2797887261
1350	lambda_numu+s	8	51.0117477561
1350	lambda_numu+s	8	51.0117477561
1350	lambda_numu+s	8.286428	47.4180881634
1350	lambda_numu+s	8.685114	43.0152595694
1350	lambda_numu+s	9	39.9471459352
1350	lambda_numu+s	9	39.9471459352
1350	lambda_numu+s	9.102982	39.0162283864
1350	lambda_numu+s	9.540955	35.3977521898
1350	lambda_numu+s	10	32.1177080416
1350	lambda_numu+s	10	32.1177080416
1350	lambda_numu+s	10	32.1177080416
1350	lambda_numu+s	11	26.3749236524
1350	lambda_numu+s	11	26.3749236524
1350	lambda_numu+s	12	22.0387994921
1350	lambda_numu+s	12	22.0387994921
1350	lambda_numu+s	13	18.6857629856
1350	lambda_numu+s	13	18.6857629856
1350	lambda_numu+s	14	16.0373569564
1350	lambda_numu+s	14	16.0373569564
1350	lambda_numu+s	15	13.9118955933
1350	lambda_numu+s	15	13.9118955933
1350	lambda_numu+s	16	12.1798624355
1350	lambda_numu+s	16	12.1798624355
1350	lambda_numu+s	17	10.7501279804
1350	lambda_numu+s	17	10.7501279804
1350	lambda_numu+s	18	9.55650473705
1350	lambda_numu+s	18	9.55650473705
1350	lambda_numu+s	19	8.5499684659
1350	lambda_numu+s	19	8.5499684659
1350	lambda_numu+s	20	7.69357724738
1350	lambda_numu+s	20	7.69357724738
1350	lambda_numu+s	21	6.95906286735
1350	lambda_numu+s	21	6.95906286735
1350	lambda_numu+s	22	6.32449711875
1350	lambda_numu+s	22	6.32449711875
1350	lambda_numu+s	23	5.77266315471
1350	lambda_numu+s	23	5.77266315471
1350	lambda_numu+s	24	5.28989583949
1350	lambda_numu+s	24	5.28989583949
1350	lambda_numu+s	25	4.86522136623
1350	lambda_numu+s	25	4.86522136623
1350	lambda_numu+s	26	4.4897199575
1350	lambda_numu+s	26	4.4897199575
1350	lambda_numu+s	27	4.15586909919
1350	lambda_numu+s	27	4.15586909919
1350	lambda_numu+s	28	3.85815194563
1350	lambda_numu+s	28	3.85815194563
1350	lambda_numu+s	29	3.59141439036
1350	lambda_numu+s	29	3.59141439036
1350	lambda_numu+s	30	3.35152678168
1350	lambda_numu+s	30	3.35152678168
1350	lambda_numu+s	31	3.13501065055
1350	lambda_numu+s	31	3.13501065055
1350	lambda_numu+s	32	2.93893927968
1350	lambda_numu+s	32	2.93893927968
1350	lambda_numu+s	33	2.76081874738
1350	lambda_numu+s	33	2.76081874738
1350	lambda_numu+s	34	2.59853040446
1350	lambda_numu+s	34	2.59853040446
1350	lambda_numu+s	35	2.450243375
1350	lambda_numu+s	35	2.450243375
1350	lambda_numu+s	36	2.31439735932
1350	lambda_numu+s	36	2.31439735932
1350	lambda_numu+s	37	2.18963121816
1350	lambda_numu+s	37	2.18963121816
1350	lambda_numu+s	38	2.07476640544
1350	lambda_numu+s	38	2.07476640544
1350	lambda_numu+s	39	1.96877694665
1350	lambda_numu+s	39	1.96877694665
1350	lambda_numu+s	40	1.87075247951
1350	lambda_numu+s	40	1.87075247951
1350	lambda_numu+s	41	1.77991261918
1350	lambda_numu+s	41	1.77991261918
1350	lambda_numu+s	42	1.69557034125
1350	lambda_numu+s	42	1.69557034125
1350	lambda_numu+s	43	1.61709822156
1350	lambda_numu+s	43	1.61709822156
1350	lambda_numu+s	44	1.54396699433
1350	lambda_numu+s	44	1.54396699433
1350	lambda_numu+s	45	1.47568829136
1350	lambda_numu+s	45	1.47568829136
1350	lambda_numu+s	46	1.41183301262
1350	lambda_numu+s	46	1.41183301262
1350	lambda_numu+s	47	1.35198464276
1350	lambda_numu+s	47	1.35198464276
1350	lambda_numu+s	48	1.29585475525
1350	lambda_numu+s	48	1.29585475525
1350	lambda_numu+s	49	1.24311240669
1350	lambda_numu+s	49	1.24311240669
1350	lambda_numu+s	50	1.19348028356
1350	lambda_numu+s	50	1.19348028356
1350	lambda_numu+s	52	1.10258057497
1350	lambda_numu+s	52	1.10258057497
1350	T^-2	1	10000
1350	T^-2	1.59595959596	3926.05351706
1350	T^-2	2.19191919192	2081.37781648
1350	T^-2	2.78787878788	1286.62570888
1350	T^-2	3.38383838384	873.334818445
1350	T^-2	3.9797979798	631.361282177
1350	T^-2	4.57575757576	477.610631113
1350	T^-2	5.17171717172	373.878479004
1350	T^-2	5.76767676768	300.606365457
1350	T^-2	6.36363636364	246.93877551
1350	T^-2	6.9595959596	206.458109079
1350	T^-2	7.55555555556	175.173010381
1350	T^-2	8.15151515152	150.495432623
1350	T^-2	8.74747474747	130.68766701
1350	T^-2	9.34343434343	114.547845142
1350	T^-2	9.93939393939	101.22323022
1350	T^-2	10.5353535354	90.095224613
1350	T^-2	11.1313131313	80.7062559082
1350	T^-2	11.7272727273	72.7119764437
1350	T^-2	12.3232323232	65.8492340769
1350	T^-2	12.9191919192	59.9141359093
1350	T^-2	13.5151515152	54.7467272618
1350	T^-2	14.1111111111	50.2201004402
1350	T^-2	14.7070707071	46.2325277744
1350	T^-2	15.303030303	42.7016959122
1350	T^-2	15.898989899	39.5604235924
1350	T^-2	16.4949494949	36.7534421899
1350	T^-2	17.0909090909	34.2349479402
1350	T^-2	17.6868686869	31.966721472
1350	T^-2	18.2828282828	29.9166692103
1350	T^-2	18.8787878788	28.0576818532
1350	T^-2	19.4747474747	26.3667335273
1350	T^-2	20.0707070707	24.8241653283
1350	T^-2	20.6666666667	23.4131113424
1350	T^-2	21.2626262626	22.1190356633
1350	T^-2	21.8585858586	20.9293565349
1350	T^-2	22.4545454545	19.8331393729
1350	T^-2	23.0505050505	18.8208446087
1350	T^-2	23.6464646465	17.8841194457
1350	T^-2	24.2424242424	17.015625
1350	T^-2	24.8383838384	16.2088921178
1350	T^-2	25.4343434343	15.4582005588
1350	T^-2	26.0303030303	14.7584773154
1350	T^-2	26.6262626263	14.1052106816
1350	T^-2	27.2222222222	13.4943773428
1350	T^-2	27.8181818182	12.9223802811
1350	T^-2	28.4141414141	12.385995699
1350	T^-2	29.0101010101	11.8823274959
1350	T^-2	29.6060606061	11.408768094
1350	T^-2	30.202020202	10.9629646201
1350	T^-2	30.797979798	10.5427896236
1350	T^-2	31.3939393939	10.1463156482
1350	T^-2	31.9898989899	9.77179308764
1350	T^-2	32.5858585859	9.41763085039
1350	T^-2	33.1818181818	9.08237943329
1350	T^-2	33.7777777778	8.76471606648
1350	T^-2	34.3737373737	8.46343164564
1350	T^-2	34.9696969697	8.1774192095
1350	T^-2	35.5656565657	7.90566375754
1350	T^-2	36.1616161616	7.64723323242
1350	T^-2	36.7575757576	7.40127051746
1350	T^-2	37.3535353535	7.16698632064
1350	T^-2	37.9494949495	6.94365283464
1350	T^-2	38.5454545455	6.73059807761
1350	T^-2	39.1414141414	6.52720083247
1350	T^-2	39.7373737374	6.3328861135
1350	T^-2	40.3333333333	6.14712109829
1350	T^-2	40.9292929293	5.96941147121
1350	T^-2	41.5252525253	5.79929813167
1350	T^-2	42.1212121212	5.63635422597
1350	T^-2	42.7171717172	5.48018246698
1350	T^-2	43.3131313131	5.33041271024
1350	T^-2	43.9090909091	5.18669975867
1350	T^-2	44.5050505051	5.04872137178
1350	T^-2	45.101010101	4.91617645768
1350	T^-2	45.696969697	4.78878342914
1350	T^-2	46.2929292929	4.66627870677
1350	T^-2	46.8888888889	4.54841535455
1350	T^-2	47.4848484848	4.43496183449
1350	T^-2	48.0808080808	4.32570086858
1350	T^-2	48.6767676768	4.22042839781
1350	T^-2	49.2727272727	4.11895262864
1350	T^-2	49.8686868687	4.02109315885
1350	T^-2	50.4646464646	3.92668017521
1350	T^-2	51.0606060606	3.83555371624
1350	T^-2	51.6565656566	3.74756299431
1350	T^-2	52.2525252525	3.66256577138
1350	T^-2	52.8484848485	3.58042778386
1350	T^-2	53.4444444444	3.50102221204
1350	T^-2	54.0404040404	3.42422919032
1350	T^-2	54.6363636364	3.34993535455
1350	T^-2	55.2323232323	3.27803342343
1350	T^-2	55.8282828283	3.208421811
1350	T^-2	56.4242424242	3.14100426761
1350	T^-2	57.0202020202	3.0756895471
1350	T^-2	57.6161616162	3.0123910978
1350	T^-2	58.2121212121	2.95102677576
1350	T^-2	58.8080808081	2.891518578
1350	T^-2	59.404040404	2.83379239459
1350	T^-2	60	2.77777777778
1350	T^-3	1	1000
1350	T^-3	1.59595959596	245.999555816
1350	T^-3	2.19191919192	94.9568681249
1350	T^-3	2.78787878788	46.1507047752
1350	T^-3	3.38383838384	25.8089991123
1350	T^-3	3.9797979798	15.8641540445
1350	T^-3	4.57575757576	10.4378482296
1350	T^-3	5.17171717172	7.22929090261
1350	T^-3	5.76767676768	5.21191421721
1350	T^-3	6.36363636364	3.8804664723
1350	T^-3	6.9595959596	2.96652435396
1350	T^-3	7.55555555556	2.31846631386
1350	T^-3	8.15151515152	1.84622649686
1350	T^-3	8.74747474747	1.49400450739
1350	T^-3	9.34343434343	1.22597153179
1350	T^-3	9.93939393939	1.01840445039
1350	T^-3	10.5353535354	0.855170396614
1350	T^-3	11.1313131313	0.72503805217
1350	T^-3	11.7272727273	0.620024605334
1350	T^-3	12.3232323232	0.534350342099
1350	T^-3	12.9191919192	0.463760707977
1350	T^-3	13.5151515152	0.405076681533
1350	T^-3	14.1111111111	0.35589047556
1350	T^-3	14.7070707071	0.314355786378
1350	T^-3	15.303030303	0.279040785169
1350	T^-3	15.898989899	0.2488235029
1350	T^-3	16.4949494949	0.222816336608
1350	T^-3	17.0909090909	0.200310865608
1350	T^-3	17.6868686869	0.180737031738
1350	T^-3	18.2828282828	0.163632610598
1350	T^-3	18.8787878788	0.148620144648
1350	T^-3	19.4747474747	0.135389347469
1350	T^-3	20.0707070707	0.123683561525
1350	T^-3	20.6666666667	0.113289248431
1350	T^-3	21.2626262626	0.104027768678
1350	T^-3	21.8585858586	0.0957489046653
1350	T^-3	22.4545454545	0.0883257219035
1350	T^-3	23.0505050505	0.0816504652173
1350	T^-3	23.6464646465	0.0756312612185
1350	T^-3	24.2424242424	0.070189453125
1350	T^-3	24.8383838384	0.065257434716
1350	T^-3	25.4343434343	0.0607768806722
1350	T^-3	26.0303030303	0.0566972935285
1350	T^-3	26.6262626263	0.0529748049118
1350	T^-3	27.2222222222	0.0495711820755
1350	T^-3	27.8181818182	0.0464530010104
1350	T^-3	28.4141414141	0.0435909553572
1350	T^-3	29.0101010101	0.0409592765353
1350	T^-3	29.6060606061	0.0385352453533
1350	T^-3	30.202020202	0.0362987791769
1350	T^-3	30.797979798	0.034232081756
1350	T^-3	31.3939393939	0.0323193452116
1350	T^-3	31.9898989899	0.0305464956008
1350	T^-3	32.5858585859	0.0289009750214
1350	T^-3	33.1818181818	0.0273715544565
1350	T^-3	33.7777777778	0.0259481725652
1350	T^-3	34.3737373737	0.0246217964419
1350	T^-3	34.9696969697	0.0233843010324
1350	T^-3	35.5656565657	0.0222283644418
1350	T^-3	36.1616161616	0.0211473768159
1350	T^-3	36.7575757576	0.0201353608472
1350	T^-3	37.3535353535	0.0191869022646
1350	T^-3	37.9494949495	0.0182970889175
1350	T^-3	38.5454545455	0.0174614572768
1350	T^-3	39.1414141414	0.0166759453526
1350	T^-3	39.7373737374	0.0159368511753
1350	T^-3	40.3333333333	0.0152407961115
1350	T^-3	40.9292929293	0.0145846923902
1350	T^-3	41.5252525253	0.013965714304
1350	T^-3	42.1212121212	0.0133812726228
1350	T^-3	42.7171717172	0.0128289918239
1350	T^-3	43.3131313131	0.0123066897928
1350	T^-3	43.9090909091	0.0118123596988
1350	T^-3	44.5050505051	0.0113441537859
1350	T^-3	45.101010101	0.0109003688535
1350	T^-3	45.696969697	0.0104794332335
1350	T^-3	46.2929292929	0.0100798950899
1350	T^-3	46.8888888889	0.00970041189359
1350	T^-3	47.4848484848	0.00933974094053
1350	T^-3	48.0808080808	0.0089967307981
1350	T^-3	48.6767676768	0.00867031357924
1350	T^-3	49.2727272727	0.00835949795481
1350	T^-3	49.8686868687	0.00806336282614
1350	T^-3	50.4646464646	0.00778105158818
1350	T^-3	51.0606060606	0.00751176692202
1350	T^-3	51.6565656566	0.00725476606251
1350	T^-3	52.2525252525	0.00700935649269
1350	T^-3	52.8484848485	0.00677489202221
1350	T^-3	53.4444444444	0.00655076921172
1350	T^-3	54.0404040404	0.00633642410919
1350	T^-3	54.6363636364	0.0061313292679
1350	T^-3	55.2323232323	0.00593499101902
1350	T^-3	55.8282828283	0.00574694697464
1350	T^-3	56.4242424242	0.00556676373959
1350	T^-3	57.0202020202	0.00539403481244
1350	T^-3	57.6161616162	0.00522837865853
1350	T^-3	58.2121212121	0.00506943693909
1350	T^-3	58.8080808081	0.00491687288255
1350	T^-3	59.404040404	0.00477036978515
1350	T^-3	60	0.00462962962963

